In-medium bottomonium properties from lattice NRQCD calculations with extended meson operators

We calculate the temperature dependence of bottomonium correlators in (2+1)-flavor lattice QCD with the aim to constrain in-medium properties of bottomonia at high temperature. The lattice calculations are performed using HISQ action with physical strange quark mass and light quark masses twenty times smaller than the strange quark mass at two lattice spacings $a=0.0493$ fm and $0.0602$ fm, and temporal extents $N_{\tau}=16-30$, corresponding to the temperatures $T=133-250$ MeV. We use a tadpole-improved NRQCD action including spin-dependent $v^6$ corrections for the heavy quarks and extended meson operators in order to be sensitive to in-medium properties of the bottomonium states of interest. We find that within estimated errors the bottomonium masses do not change compared to their vacuum values for all temperatures under our consideration; however, we find different nonzero widths for the various bottomonium states.

==> anc/README <==
The data used for figure 1 - 7 and 9 - 12 can be found in the corresponding folders. 

It is straigtforward to regenerate all these figures using the script draw.sh. 
Please make sure that gnuplot, pdflatex and pdfcrop are installed on your system. 
The script will generate the figures in the corresponding folders. 

The data format/convention is given below:

fig1/
* fig1/meff_GaussianSrc_*_T0.dat : Effectice masses at zero temperature for $\Upsilon$(1S) and $\chi_{b0}$(1P) states, from Gaussian-smeared extended sources. 
    - The 1st column: $N_{\tau}$, dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$ with a the lattice spacing a=0.0493 fm;
    - The 2nd column: mean of effective masses, dimensionless, can be converted to unit in [MeV] via mean/0.0493*197.3269718 with $\hbar c$ = 197.3269718 MeV*fm;
    - The 3rd column: error of effective masses, dimensionless, can be converted to unit in [MeV] via error/0.0493*197.3269718.
* fig1/meff_WaveSrc_*_T0.dat : Effectice masses at zero temperature for $\Upsilon$(1/2/3S) and $\chi_{b0}$(1/2/3P) states, from wave-function-optimized extended sources. 
    - The 1st column: $N_{\tau}$, dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$ with a the lattice spacing a=0.0493 fm;
    - The 2nd column: mean of effective masses, dimensionless, can be converted to unit in [MeV] via mean/0.0493*197.3269718 with $\hbar c$ = 197.3269718 MeV*fm;
    - The 3rd column: error of effective masses, dimensionless, can be converted to unit in [MeV] via error/0.0493*197.3269718.

fig2/
* fig2/massSpectra_WaveSrc_a*.dat : The mass differences for different bottomonium states with respect to the 1S spin-averaged mass, from wave-function-optimized extended sources for two lattice spacing 0.0493 fm and 0.0602 fm.
    - The 1st column: state names;
    - The 2nd column: 1 - 3 for 1S to 3S or 1P to 3P;
    - The 3rd column: mass differences in [MeV];
    - The 4th column: error in [MeV];
    - The 5th column: just for plotting and placing the data points at the appropriate positions on the vertical axis.
* fig2/massSpectra_GaussianSrc_a0493.dat : The mass differences for 1S and 1P bottomonium states with respect to the 1S spin-averaged mass, from Gaussian-smeared extended sources for spacing = 0.0493 fm.
    - The 1st column: state names;
    - The 2nd column: 1 for 1S or 1P;
    - The 3rd column: mass differences in [MeV];
    - The 4th column: error in [MeV];
    - The 5th column: just for plotting and placing the data points at the appropriate positions on the vertical axis.

fig3and4/
* fig3and4/corr_meff_WaveSrc_a0493/nt*/*_?/final_effmass.dat : Effectice masses for $\Upsilon$(nS) and $\chi_{b0}$(nP) states with n=1,2,3, from wave-function-optimized extended sources for spacing = 0.0493 fm.
    - The 1st column: $N_{\tau}$, dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$ with a the lattice spacing a=0.0493 fm;
    - The 2nd column: mean of effective masses, dimensionless, can be converted to unit in [MeV] via mean/0.0493*197.3269718 with $\hbar c$ = 197.3269718 MeV*fm;
    - The 3rd column: error of effective masses, dimensionless, can be converted to unit in [MeV] via error/0.0493*197.3269718.
* fig3and4/corr_meff_GaussianSrc_a0493/nt*/*/logRatio_singleMomentumNo0.dat : Effectice masses for $\Upsilon$(1S) and $\chi_{b0}$(1P) states, from Gaussian-smeared extended sources for spacing = 0.0493 fm.
    - The 1st column: $N_{\tau}$, dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$ with a the lattice spacing a=0.0493 fm;
    - The 2nd column: mean of effective masses, dimensionless, can be converted to unit in [MeV] via mean/0.0493*197.3269718 with $\hbar c$ = 197.3269718 MeV*fm;
    - The 3rd column: error of effective masses, dimensionless, can be converted to unit in [MeV] via error/0.0493*197.3269718.

fig5and6/
* fig5and6/msub_GaussianSrc_a0493/nt*/*/m_sub.dat : subtracted effective masses for $\Upsilon$(1S) and $\chi_{b0}$(1P) bottomonia states, from Gaussian-smeared extended sources for spacing = 0.0493 fm.
    - The 1st column: $N_{\tau}$, dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$ with a the lattice spacing a=0.0493 fm;
    - The 2nd column: mean of subtracted effective masses, dimensionless, can be converted to unit in [MeV] via mean/0.0493*197.3269718 with $\hbar c$ = 197.3269718 MeV*fm;
    - The 3rd column: error of subtracted effective masses, dimensionless, can be converted to unit in [MeV] via error/0.0493*197.3269718;
    - The 4th column: mean values at each $N_{\tau}$ reconstructed from fits using the cut Lorentzian ansatz including the delta term with cut = 4Gamma_0;
    - The 5th column: 1-sigma error at each $N_{\tau}$ reconstructed from fits using the cut Lorentzian ansatz including the delta term with cut = 4Gamma_0.
* fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt*/*_?/m_sub.dat : subtracted effective masses for $\Upsilon$(nS) and $\chi_{b0}$(nP) states with n=1,2,3, from wave-function-optimized extended sources for spacing = 0.0493 fm.
    - The 1st column: $N_{\tau}$, dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$ with a the lattice spacing a=0.0493 fm;
    - The 2nd column: mean of subtracted effective masses, dimensionless, can be converted to unit in [MeV] via mean/0.0493*197.3269718 with $\hbar c$ = 197.3269718 MeV*fm;
    - The 3rd column: error of subtracted effective masses, dimensionless, can be converted to unit in [MeV] via error/0.0493*197.3269718;
    - The 4th column: mean values at each $N_{\tau}$ reconstructed from fits using the cut Lorentzian ansatz including the delta term with cut = 4Gamma_0;
    - The 5th column: 1-sigma error at each $N_{\tau}$ reconstructed from fits using the cut Lorentzian ansatz including the delta term with cut = 4Gamma_0.
* fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt*/*_?/m_sub.dat : the values and their errors reconstructed from fits using the smooth-cut Lorentzian ansatz.
    - The 1st column: $N_{\tau}$, dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$ with a the lattice spacing a=0.0493 fm;
    - The 2nd column: mean values at each $N_{\tau}$ reconstructed from fits using the smooth-cut Lorentzian ansatz;
    - The 3rd column: 1-sigma error at each $N_{\tau}$ reconstructed from fits using the smooth-cut Lorentzian ansatz.

fig7/
* fig7/mass_shift_*.dat: in-medium mass shifts for the $\Upsilon$(nS) and $\chi_{b0}$(nP) states with n=1,2,3, given by cut Lorentzian fits with cut = 4Gamma_0 and T-matrix motivated smooth-cut Lorentzian fits, for two spacing 0.0493 fm and 0.0602 fm.
    - The 1st column: 1 - 3 for 1S to 3S or 1P to 3P;
    - The 2nd column: 0.0493 or 0.0602 for the lattice spacing;
    - The 3rd column: the type of ansatz used for the fit, 0 for constant, 1 for cut Lorentzian with cut = 4Gamma_0, and 2 for smooth-cut Lorentzian;
    - The 4th column: temperature in [MeV];
    - The 5th column: mean values, dimensionless, can be converted to unit in [MeV] via mean/a * (\hbar c);
    - The 6th column: 1-sigma error, dimensionless, can be converted to unit in [MeV] via error/a * (\hbar c).

fig9/
* fig9/Tmatrix_*.dat : in-medium widths through T-matrix analysis.
    - The 1st column: 1 - 3 for 1S to 3S or 1P to 3P;
    - The 2nd column: temperature in [MeV];
    - The 3rd column: width in [GeV].
* fig9/inmedium_width_*_WaveSrc_AnsatzCutLorentz.dat : in-medium widths from fits using cut-Lorenztzian ansatz with cut = 4Gamma_0.
    - The 1st column: 1 - 3 for 1S to 3S or 1P to 3P;
    - The 2nd column: 0.0493 or 0.0602 for the lattice spacing;
    - The 3rd column: temperature in [MeV];
    - The 4th column: mean values, dimensionless, can be converted to unit in [MeV] via mean/a * (\hbar c);
    - The 5th column: 1-sigma error, dimensionless, can be converted to unit in [MeV] via error/a * (\hbar c).

* fig9/inmedium_width_*_WaveSrc_AnsatzSmoothCut.dat : in-medium widths from fits using the smooth-cut Lorentzian ansatz.
    - The 1st column: 1 - 3 for 1S to 3S or 1P to 3P;
    - The 2nd column: 0.0493 or 0.0602 for the lattice spacing;
    - The 3rd column: temperature in [MeV];
    - The 4th column: mean values, dimensionless, can be converted to unit in [MeV] via mean/a * (\hbar c);
    - The 5th column: 1-sigma error, dimensionless, can be converted to unit in [MeV] via error/a * (\hbar c).

fig10/
* fig10/b01P_*_fit.dat : the masses extracted from single-exponential fits to the corresponding correlators, as well as the fit ranges [tau_min, tau_max].
    - The 1st column: the fit range [tau_min, tau_max], dimensionless, can be converted to unit in [fm] via $N_{\tau}*a$;
    - The 2nd column: the mass extracted from single-exponential fit to the corresponding correlators, repeating on the interval [tau_min, tau_max] just for plotting;
    - The 3rd column: the error of the mass extracted from single-exponential fit to the corresponding correlators, repeating on the interval [tau_min, tau_max] just for plotting.

fig11/
* fig11/width_from_arXiv1910.07374/* : the in-medium widths from previous lattice QCD simulations in arXiv:1910.07374.
    - The 1st column: temperature in [MeV];
    - The 2nd column: width in [MeV];
    - The 3rd column: error in [MeV].
* fig11/inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat : in-medium widths from different types of ansatz.
    - The 1st column: 1 - 3 for 1S to 3S or 1P to 3P;
    - The 2nd column: 0.0493 or 0.0602 for the lattice spacing;
    - The 3rd column: temperature in [MeV];
    - The 4th and 5th column: mean and errors of the widths from the cut Lorentzian ansatz with cut = 2Gamma_0 including the delta term;
    - The 6th and 7th column: mean and errors of the widths from the cut Lorentzian ansatz with cut = 2Gamma_0 excluding the delta term;
    - The 8th and 9th column: mean and errors of the widths from the cut Lorentzian ansatz with cut = 4Gamma_0 including the delta term;
    - The 10th and 11th column: mean and errors of the widths from the cut Lorentzian ansatz with cut = 4Gamma_0 excluding the delta term;
    - The 12th and 13th column: mean and errors of the widths from the Gaussian ansatz.

fig12/
* fig12/mass_shift_upsilon.dat : the in-medium mass from different types of ansatz.
    - The 1st column: 1 - 3 for 1S to 3S or 1P to 3P;
    - The 2nd column: 0.0493 or 0.0602 for the lattice spacing;
    - The 3rd column: temperature in [MeV];
    - The 4th and 5th column: mean and errors of in-medium masses from the cut Lorentzian ansatz with cut = 2Gamma_0 including the delta term;
    - The 6th and 7th column: mean and errors of in-medium masses from the cut Lorentzian ansatz with cut = 2Gamma_0 excluding the delta term;
    - The 8th and 9th column: mean and errors of in-medium masses from the cut Lorentzian ansatz with cut = 4Gamma_0 including the delta term;
    - The 10th and 11th column: mean and errors of in-medium masses from the cut Lorentzian ansatz with cut = 4Gamma_0 excluding the delta term.


==> anc/data/draw.sh <==
#!/bin/bash

if ! command -v gnuplot &> /dev/null
then
    echo "gnuplot could not be found. Please install gnuplot to draw all figures."
    exit
fi

if ! command -v pdflatex &> /dev/null
then
    echo "pdflatex could not be found. Please install pdflatex to draw all figures."
    exit
fi

if ! command -v pdfcrop &> /dev/null
then
    echo "pdfcrop could not be found. This is optional, but will not affect the drawing process."
fi

for i in `ls -d fig*`
do
    cd $i

    for j in `ls *.plt`
    do
        gnuplot $j
    done
    
    cd ..
done


==> anc/data/fig1/fig1_left.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.1:1.9]
set xr[0.:0.8]
set xtics 0.1
set ytics 0.3
set mxtics 5
set mytics 5
set key right
set pointsize 1
set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 14 pt 10 lt 1 lc "black" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "red" lw 2
set style line 23 pt 6  lt 1 lc "blue" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff},\Upsilon}$ [GeV]' at screen 0.13,0.92
set output "fig1_left.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key spacing 1.8
set key samplen 5
set key font ",7" at screen 0.8,0.92
p 'meff_GaussianSrc_Upsilon1S_T0.dat' u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Gaussian,  1S' ls 14,\
  'meff_WaveSrc_Upsilon1S_T0.dat'     u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Wave-opt., 1S' ls 21,\
  'meff_WaveSrc_Upsilon2S_T0.dat'     u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Wave-opt., 2S' ls 23,\
  'meff_WaveSrc_Upsilon3S_T0.dat'     u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Wave-opt., 3S' ls 22

set output

!pdflatex fig1_left.tex
!rm fig1_left-inc.pdf fig1_left.aux fig1_left.log fig1_left.tex
!pdfcrop fig1_left.pdf fig1_left.pdf


==> anc/data/fig1/fig1_right.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[0.3:2.1]
set xr[0.:0.7]
set xtics 0.1
set ytics 0.3
set mxtics 5
set mytics 5
set key right
set pointsize 1
set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 14 pt 10 lt 1 lc "black" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "blue" lw 2
set style line 23 pt 6  lt 1 lc "red" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff},\chi_{b0}}$ [GeV]' at screen 0.13,0.92
set output "fig1_right.tex"

mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

hbarc=0.1973269718
aspacing=0.0493

set key spacing 1.8
set key samplen 5
set key font ",7" at screen 0.8,0.92
p 'meff_GaussianSrc_Chib01P_T0.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Gaussian,  1P' ls 14,\
  'meff_WaveSrc_Chib01P_T0.dat'     u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Wave-opt., 1P' ls 21,\
  'meff_WaveSrc_Chib02P_T0.dat'     u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Wave-opt., 2P' ls 22,\
  'meff_WaveSrc_Chib03P_T0.dat'     u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'Wave-opt., 3P' ls 23

set output

!pdflatex fig1_right.tex
!rm fig1_right.aux fig1_right-inc.pdf fig1_right.log fig1_right.tex
!pdfcrop fig1_right.pdf fig1_right.pdf


==> anc/data/fig1/meff_GaussianSrc_Chib01P_T0.dat <==
0  1.0352557811618837e+00  1.1246596053767139e-03
1  8.3924267798914998e-01  1.0696890402427494e-03
2  7.7698557098902632e-01  8.8758806941029492e-04
3  7.5760181452697739e-01  1.3207100935170276e-03
4  7.4749393401170727e-01  1.5581220933748214e-03
5  7.3993940310408379e-01  2.0868790312246629e-03
6  7.3239960831282791e-01  1.5542089204611735e-03
7  7.2923817088524845e-01  1.9346448875228633e-03
8  7.3015395291880780e-01  2.3893318080301209e-03
9  7.2856990229157037e-01  1.5341838519299991e-03
10  7.2833441314029346e-01  2.6522895581449768e-03
11  7.2433254136689107e-01  1.3344107016591712e-03
12  7.2673062784503173e-01  2.9028886001323047e-03
13  7.2593965478617650e-01  2.2933636279359394e-03
14  7.1870351136000377e-01  2.6005562658284751e-03
15  7.1706764637253562e-01  3.5806152846001847e-03
16  7.2330990823872698e-01  2.1202396406075816e-03
17  7.1967524472721700e-01  1.6063764294887183e-03
18  7.1777527951565145e-01  2.5426945688612865e-03
19  7.2298433172017984e-01  4.4735546626914193e-03
20  7.2264028170312922e-01  2.1160512173498359e-03
21  7.1708477599265097e-01  3.0916924123869979e-03
22  7.1345482596787413e-01  3.6251779500265095e-03
23  7.1394449450112674e-01  5.7077358718088276e-03
24  7.1627145887360633e-01  5.1086074824354660e-03
25  7.3016579225376077e-01  4.7109188054039203e-03
26  7.1102417349200153e-01  7.0810170172912008e-03
27  7.2100165590212195e-01  7.7823860732414733e-03
28  7.2694760281309789e-01  3.8573010008966496e-03
29  7.2181526246266015e-01  8.7782738731709900e-03
30  7.0113485504229500e-01  8.7142883103755349e-03
31  7.2501105834101998e-01  9.6928870490969460e-03
32  7.0670998712604249e-01  9.4665232381146956e-03
33  7.1855389662259550e-01  8.6822663671695353e-03
34  7.0947288412434761e-01  7.9263577452576093e-03
35  6.9875019306189823e-01  1.3256950227442636e-02
36  7.2934859389356332e-01  9.1717307564185193e-03
37  7.6295823546710084e-01  1.6950999572558606e-02
38  6.9408552884355923e-01  1.9906482983263547e-02
39  7.4033110657112422e-01  1.1327872637776487e-02
40  7.9110408766386697e-01  3.4509995511756764e-02
41  7.2530039716513861e-01  3.9315482735042762e-02
42  7.2204579306800853e-01  3.0814185731375305e-02
43  6.9908804604327923e-01  2.4296303886313528e-02
44  7.0134432498254196e-01  3.4451420593674495e-02
45  7.1350467989164401e-01  5.3910195092781887e-02
46  7.5920997565744408e-01  4.0227373765729865e-02
47  6.7832206250166405e-01  4.4465342099956714e-02
48  6.8741266430004433e-01  5.4401480274005737e-02
49  6.6427295345255521e-01  5.5235597223669421e-02
50  7.9178333388690914e-01  7.2309803492380254e-02
51  7.5870461631726382e-01  9.8473002677158916e-02
52  8.7575266048404399e-01  7.2459658129196206e-02
53  5.7600822383081141e-01  7.5568814580820959e-02
54  5.9704950597979312e-01  1.2832470933043427e-01


==> anc/data/fig1/meff_GaussianSrc_Upsilon1S_T0.dat <==
0  8.8876653020682317e-01  1.2075698228949507e-03
1  6.7276681622330115e-01  9.7961270914672782e-04
2  6.3683488024145185e-01  1.5998328949482280e-03
3  6.2647229155839135e-01  1.5698353859526276e-03
4  6.1987988211708334e-01  1.5589865721632214e-03
5  6.1843227996809458e-01  1.1666079239931245e-03
6  6.1979629809452308e-01  1.0193965980806879e-03
7  6.1508596053802045e-01  1.3469257369733421e-03
8  6.1709920353253034e-01  1.6239552559429743e-03
9  6.1768336867978491e-01  7.3165700762622369e-04
10  6.1451701885811261e-01  1.4945029113257397e-03
11  6.1644679619305109e-01  1.1507498431662720e-03
12  6.1544549248295100e-01  5.6825271230019170e-04
13  6.1579754757259419e-01  1.0487190508517571e-03
14  6.1605659933401591e-01  7.2818219887626015e-04
15  6.1578053347715089e-01  1.0829232064540541e-03
16  6.1269490516847536e-01  6.2465759502975825e-04
17  6.1651140506023849e-01  9.2219855801646707e-04
18  6.1310007048759030e-01  8.9479356203199230e-04
19  6.1522460815018620e-01  7.2264582362721293e-04
20  6.1549762514910233e-01  4.5635351059777028e-04
21  6.1408417359365053e-01  7.8719287272816321e-04
22  6.1654728329605735e-01  1.0781176610668857e-03
23  6.1447148941612306e-01  1.2957744184481355e-03
24  6.1650818153969167e-01  6.4739145100570867e-04
25  6.1545692254560547e-01  1.0496882494110029e-03
26  6.1577141449199657e-01  1.0688436745859562e-03
27  6.1398708234851829e-01  8.8317662358675737e-04
28  6.1396305085428682e-01  1.0316784303622353e-03
29  6.1540317039350123e-01  9.0299565661222214e-04
30  6.1426412986564505e-01  6.4450820251073866e-04
31  6.1582911790377814e-01  8.3861899900842358e-04
32  6.1596152409559957e-01  1.4033214253886554e-03
33  6.1342389871350889e-01  8.8384170657203917e-04
34  6.1619351050962157e-01  7.7297457937886807e-04
35  6.1487478230721393e-01  8.0960284723316826e-04
36  6.1383754168728133e-01  9.4678089577638150e-04
37  6.1525649868840249e-01  7.0285467789314834e-04
38  6.1489509038967616e-01  8.9815097529169084e-04
39  6.1613497793304817e-01  6.7512564943115040e-04
40  6.1515178351307553e-01  5.0250259551293372e-04
41  6.1485302197789349e-01  6.6996796093366558e-04
42  6.1546179481773389e-01  9.1440604552109198e-04
43  6.1618192993528254e-01  8.1690084793416805e-04
44  6.1587347790056457e-01  5.0297195672700053e-04
45  6.1498779137979109e-01  8.4582490226064609e-04
46  6.1553051887733590e-01  8.9000275426644290e-04
47  6.1449564021933778e-01  4.1747209555752869e-04
48  6.1508016702858725e-01  4.6510774733693770e-04
49  6.1421122261796535e-01  9.3280238493675764e-04
50  6.1656296373730857e-01  8.2229961529867428e-04
51  6.1515401861118746e-01  1.1296309244100879e-03
52  6.1540002612597855e-01  8.5580065025093023e-04
53  6.1491793833009389e-01  7.6792292313612536e-04
54  6.1473546208668628e-01  1.0336269859192477e-03


==> anc/data/fig1/meff_WaveSrc_Chib01P_T0.dat <==
0 1.1753651008782531e+00 1.9571491231884508e-03
1 7.8948052640363908e-01 2.1275519379125862e-03
2 7.4478923061403735e-01 2.1796904259220318e-03
3 7.3681934865961418e-01 2.3965362783099353e-03
4 7.2515082743442538e-01 2.5795153904943913e-03
5 7.2469456576005298e-01 2.7174468838447874e-03
6 7.2237346772857980e-01 2.7838796907515562e-03
7 7.2055300703710479e-01 2.9978747183598831e-03
8 7.2437222006152169e-01 3.1561116485356866e-03
9 7.2547290003410270e-01 3.3380969281648909e-03
10 7.2097193044757890e-01 3.6873477724660431e-03
11 7.2332381023523196e-01 3.9393158126884709e-03
12 7.2044820658783992e-01 4.6958069492399890e-03
13 7.1674471811681295e-01 4.5950727116085277e-03
14 7.1752270313584932e-01 5.2077459828714368e-03
15 7.1784839451072013e-01 5.3803076103511316e-03
16 7.2066747194902669e-01 5.9477064719087869e-03
17 7.0969233318485103e-01 6.2284791141179463e-03
18 7.1820396088487404e-01 7.0561248859857262e-03
19 7.3916174174809535e-01 7.5282517964327944e-03
20 7.2770065244560234e-01 8.6946546545078052e-03
21 7.1798468812338612e-01 8.8621228401769558e-03
22 7.2107575721456929e-01 9.9491085048618588e-03
23 7.1164696787629833e-01 1.1382618295265545e-02
24 7.2647008148419467e-01 1.2598796611005159e-02
25 7.2697901979073587e-01 1.3567114790944856e-02
26 7.1171671897856426e-01 1.4919072653762688e-02
27 6.9855171334846888e-01 1.6348149397912848e-02
28 7.4313608047031365e-01 1.7180463818872838e-02
29 6.9297628261061517e-01 2.0356060517125130e-02
30 7.1680646202623777e-01 2.2051228313951898e-02
31 7.3669536108966149e-01 2.4076442392920616e-02
32 7.0547957971130271e-01 2.6879514296226037e-02
33 6.9817501235757584e-01 3.0981106809133019e-02
34 7.2940002277532390e-01 3.2724347607521631e-02
35 7.5142092102675551e-01 3.6867774414503063e-02
36 7.3837046594760647e-01 4.2522410563868851e-02
37 7.7868676153619298e-01 4.7758429575799788e-02
38 6.6507312185583611e-01 5.3157496090534995e-02
39 7.5483272148072178e-01 6.1200604068557429e-02
40 7.0875212404127674e-01 6.5550542106037724e-02
41 7.3145760719515829e-01 7.0855942286225937e-02
42 6.2767000651389915e-01 7.7798717047661059e-02
43 7.0437420295300779e-01 8.5522773152216902e-02
44 7.0570314724025784e-01 9.2375559890671366e-02
45 6.0964194730246635e-01 9.3408913013219186e-02
46 8.6086665703004428e-01 1.0963839025374489e-01
47 5.8048161293375666e-01 1.1842437611294498e-01
48 7.4604951002162512e-01 1.3255153424199184e-01
49 8.0784877471034844e-01 1.5205358248648537e-01
50 5.8306890436055825e-01 1.6307176876306367e-01
51 1.1443778163288989e+00 2.8410012666925200e-01
52 8.1991589827559830e-01 3.4930369089314961e-01
53 6.8436672528628373e-01 3.8534262171245393e-01
54 6.7158166936108432e-01 3.9251491637099079e-01


==> anc/data/fig1/meff_WaveSrc_Chib02P_T0.dat <==
0 1.6315204898401343e+00 3.6541714634461542e-03
1 9.3950678709441848e-01 4.2503385609898858e-03
2 8.7002830292370370e-01 4.5130149425181010e-03
3 8.4477058253749404e-01 5.4213744627782390e-03
4 8.2327334070004499e-01 5.9313965376781574e-03
5 8.2758957189288096e-01 6.7834531866763914e-03
6 8.0922966259760198e-01 7.8552126593126603e-03
7 8.1986705465195808e-01 9.1057884368016540e-03
8 8.1469670788944981e-01 1.0569913193794189e-02
9 8.2215620008404766e-01 1.2869806448235876e-02
10 8.1798900100841165e-01 1.5292043351317064e-02
11 8.1516911936922054e-01 1.8095564726112401e-02
12 8.0756604007440647e-01 2.1901650697752850e-02
13 8.2989089498351332e-01 2.4544981371953711e-02
14 7.7422179778829936e-01 2.9748189336285980e-02
15 8.0851092878283004e-01 3.4537198968093263e-02
16 8.2190978621028732e-01 4.1333095662874575e-02
17 7.9709169789928924e-01 4.7598083679689540e-02
18 7.1011039660769126e-01 5.6815906606174305e-02
19 9.3120854879247272e-01 7.2193640180603924e-02
20 9.2268627608392939e-01 9.6427850717555108e-02
21 8.5750345601727984e-01 1.3198407116773569e-01
22 7.5101862090952765e-01 1.4376280851233636e-01
23 6.6350611301304496e-01 1.5783528481926989e-01
24 1.2899145837471120e+00 2.7865648204611015e-01
25 1.9845383430294564e-01 2.8460471885074984e-01
26 7.8733224271753066e-01 2.2836918413256524e-01
27 9.8643378180684493e-01 3.3943170183551363e-01
28 1.1530444502878594e+00 5.9321024403413936e-01
29 -2.0973256177793838e+00 2.9983526044778914e+00
30 1.8319082517601091e+00 3.4409868275733322e+00
31 9.8820340205877322e-01 1.0902135806040414e+00
32 5.1338668490102912e-01 6.8484010999262768e-01
33 -5.9089620849382102e-02 1.4767914630379939e+00
34 1.2078264173586737e+00 1.8084452318721356e-01
35 nan 9.9397213125518622e+00
36 nan nan
37 nan nan
38 1.4317162709929905e+00 nan
39 nan nan
40 nan 4.1453847305225082e+00
41 1.3312278508997304e+00 1.3718891298862030e+00
42 nan nan
43 3.6829553735446874e-01 9.4821479714615187e-01
44 7.8738563786288152e-01 8.2457699715631272e-01
45 1.0300516635818475e+00 8.7272791783775516e-01
46 nan nan
47 7.0867775179677561e-01 9.7784203800352687e-01
48 1.9051489111102335e-01 nan
49 nan 1.0857139395504158e+00
50 nan nan
51 8.2741366823252338e-02 nan
52 9.7045843040457769e-01 nan
53 nan 3.4423732116940773e+00
54 nan nan


==> anc/data/fig1/meff_WaveSrc_Chib03P_T0.dat <==
0 2.0054514140006683e+00 5.2858648009039833e-03
1 1.0678626976428087e+00 6.8288795918112211e-03
2 9.7745297373446038e-01 7.5711809038596645e-03
3 9.2673504769541015e-01 9.1997180133500667e-03
4 9.0584067261101409e-01 1.0693903203300548e-02
5 9.1447997803662640e-01 1.3774951222114362e-02
6 8.7619723628744750e-01 1.6186017411716547e-02
7 9.0306147296838324e-01 1.9778692049805646e-02
8 8.8407979311433782e-01 2.4276249619699208e-02
9 8.7976221439913305e-01 3.1432212828228057e-02
10 9.0207906530142767e-01 4.0424604147386689e-02
11 8.9005957524790102e-01 5.0876943333481028e-02
12 8.3516212591332617e-01 6.8011776536230029e-02
13 9.0220629796556617e-01 8.4892317612039747e-02
14 1.0091690844993653e+00 1.1481756211555660e-01
15 6.8274573036293096e-01 1.3875496419792999e-01
16 9.2628349800208309e-01 1.7704545959560003e-01
17 1.2559682644117465e+00 3.1892922401742596e-01
18 4.2049297102989414e-01 3.3803002831355611e-01
19 1.3979934784339272e+00 5.8308594139292147e-01
20 7.0713893616048695e-01 nan
21 nan nan
22 3.7307931662953053e-01 nan
23 8.2226699612443870e+00 8.7360128884467816e+00
24 nan nan
25 3.3022512232768569e-01 1.1855979980296856e+00
26 8.6996666775085130e-01 nan
27 nan nan
28 nan nan
29 1.1566058159612045e+00 1.4204324060657090e+00
30 nan nan
31 nan nan
32 nan nan
33 5.3496908151387967e-01 nan
34 nan nan
35 1.4188136733567920e+00 1.0630386474652884e+00
36 -2.4620041254447697e-01 1.0192466355275343e+00
37 1.1804820119335724e+00 7.0885850220245206e-01
38 1.6109470227386953e+00 1.1801980641318870e+00
39 nan nan
40 1.3899081558050153e-01 nan
41 nan nan
42 nan nan
43 3.1546191308153176e-01 nan
44 nan nan
45 nan nan
46 1.1867129587914618e-01 nan
47 nan 9.3555376631882281e-01
48 nan nan
49 7.5067049797187502e-01 nan
50 nan nan
51 7.6196578006720883e-01 nan
52 nan nan
53 8.5847268599801452e-01 9.9818423366829678e-01
54 nan nan


==> anc/data/fig1/meff_WaveSrc_Upsilon1S_T0.dat <==
0 8.9875006843703242e-01 1.1394049287726249e-03
1 6.5877729218024594e-01 1.1148647261988165e-03
2 6.2582680633107390e-01 1.0769589970877069e-03
3 6.2248468400156720e-01 1.0560474347246496e-03
4 6.1781092752412292e-01 1.0925921411327755e-03
5 6.1523241471268553e-01 1.1512066855942082e-03
6 6.1473803988753883e-01 9.7647764771791046e-04
7 6.1489992448540731e-01 1.0528952532613545e-03
8 6.1623307759622359e-01 9.9901574998684239e-04
9 6.1575287679680901e-01 1.0364323432160427e-03
10 6.1561533907650678e-01 9.8779254763969870e-04
11 6.1472915871292400e-01 1.0081252938932694e-03
12 6.1549233787192081e-01 1.0259540367151265e-03
13 6.1514133404461413e-01 9.7746273532284267e-04
14 6.1432167799326809e-01 9.6843780308852878e-04
15 6.1475163635115160e-01 9.5859429521805151e-04
16 6.1624161707768255e-01 1.0152583360750755e-03
17 6.1404126271199133e-01 9.6232306885801755e-04
18 6.1638863505519748e-01 9.4225665674618764e-04
19 6.1573748933541883e-01 9.4659338833946727e-04
20 6.1535373121916959e-01 9.6172550355921871e-04
21 6.1396467906559260e-01 9.2393176211069683e-04
22 6.1402975294601603e-01 9.0486926999733264e-04
23 6.1400072767878711e-01 9.0513890819143850e-04
24 6.1506720282403127e-01 9.8550797165297688e-04
25 6.1492430415538668e-01 9.2985474848972238e-04
26 6.1615861107388337e-01 9.1487402742629342e-04
27 6.1418745189644608e-01 8.9404087235434027e-04
28 6.1429765229571121e-01 1.0097116040337362e-03
29 6.1455168777025859e-01 9.5536681766206222e-04
30 6.1354446710094002e-01 9.1230441081435742e-04
31 6.1501484762831549e-01 9.2056108042315454e-04
32 6.1558094089854620e-01 9.1739433345350285e-04
33 6.1410825803344360e-01 8.8659177346950280e-04
34 6.1439133566901560e-01 8.9004873845111021e-04
35 6.1607288000579175e-01 9.1427621092265987e-04
36 6.1254434054457718e-01 8.9758046796761803e-04
37 6.1452477612905199e-01 8.9143296920524140e-04
38 6.1363954613705995e-01 8.8597611674290366e-04
39 6.1580606662710302e-01 8.7006654398680272e-04
40 6.1359442064353187e-01 8.5541029194624585e-04
41 6.1567227040237338e-01 8.6378189243696557e-04
42 6.1642066902881543e-01 8.8169587335618083e-04
43 6.1542680743502043e-01 9.0209275218655627e-04
44 6.1366345059279759e-01 8.6647440629483707e-04
45 6.1681551689298919e-01 8.4496902772090987e-04
46 6.1501812073455653e-01 8.8587828417152625e-04
47 6.1466174970434762e-01 9.1700886404555426e-04
48 6.1441045975682518e-01 8.3738209800410246e-04
49 6.1574895417431674e-01 8.6078216780427486e-04
50 6.1484954574301176e-01 8.7506964191796932e-04
51 6.1465275685897947e-01 9.0998675002285090e-04
52 6.1513196821800498e-01 8.1662350455780075e-04
53 6.1499866378373880e-01 8.4043107043640930e-04
54 6.1467634888671874e-01 8.5743517843361872e-04


==> anc/data/fig1/meff_WaveSrc_Upsilon2S_T0.dat <==
0 1.3637546751698477e+00 2.6768860402710537e-03
1 8.4565590992326745e-01 3.0080604322412219e-03
2 7.9177526530814268e-01 3.1809141971234078e-03
3 7.7711403201368423e-01 3.4430370194721283e-03
4 7.6080443390404395e-01 3.7054908710693057e-03
5 7.5963418781508341e-01 4.1282057444543829e-03
6 7.5506860119200503e-01 4.3703356262451143e-03
7 7.5801278800998717e-01 4.9887463193464265e-03
8 7.5771854024224305e-01 5.4931727937704844e-03
9 7.6488542659741965e-01 6.2259092822823936e-03
10 7.5377814360215789e-01 6.9979479668087485e-03
11 7.6297547808238653e-01 7.7598035590322745e-03
12 7.4675730748805924e-01 8.8961998082786042e-03
13 7.5513295285685222e-01 9.3788130954014504e-03
14 7.4496690607247307e-01 1.0915570577317957e-02
15 7.5595618671981379e-01 1.2192674834447970e-02
16 7.7020294058537608e-01 1.3079737198178010e-02
17 7.2239120002165991e-01 1.4863854282468281e-02
18 7.1827908263842177e-01 1.8094884135601563e-02
19 7.8030761922578051e-01 1.9074169675125763e-02
20 8.1971609175810878e-01 2.3832141237995819e-02
21 7.2463936119002137e-01 2.6905868187848792e-02
22 7.5145106194752709e-01 3.0873120116880370e-02
23 7.1800779448876906e-01 3.5462568211282131e-02
24 8.0544003847243573e-01 4.0310354741778909e-02
25 6.9570538869119281e-01 4.6345038226248247e-02
26 7.1459533369748574e-01 5.0061177986681638e-02
27 8.1138026459780899e-01 5.9883350178861483e-02
28 8.3532359567458281e-01 7.2373302453446420e-02
29 6.5940449490326747e-01 8.1270990281128830e-02
30 7.8939572935486735e-01 9.4052807758746360e-02
31 7.8953768546951197e-01 1.1160525354222961e-01
32 7.0576389103170767e-01 1.2576947206674549e-01
33 6.4933001260153433e-01 1.3723006734962118e-01
34 7.6890883964698475e-01 1.5042562148391869e-01
35 6.6428564205847662e-01 1.5834221972973261e-01
36 6.8848748990689779e-01 1.6809548785265482e-01
37 9.5966924873467274e-01 2.2730461041240246e-01
38 5.9328714520139458e-01 2.5792752635558736e-01
39 1.0306148647979343e+00 3.8347047389305433e-01
40 8.7696569917527833e-01 4.9380040355810551e-01
41 1.0157504588791499e+00 1.5473360906796434e+00
42 2.2665966317337527e-01 5.9853625185645309e-01
43 4.4288462180681232e-01 4.3516089244939121e-01
44 8.3943202976956521e-01 5.1799634657389759e-01
45 2.1221920616526802e-01 5.7431247955838094e-01
46 7.0131120364278610e-01 3.7162099896724810e-01
47 8.1046969808361036e-01 4.8127200131162751e-01
48 1.1409621204047142e+00 6.0740396051268319e-01
49 nan nan
50 7.8894166296055379e-01 nan
51 4.5140817827396917e-01 1.8366410712021266e+00
52 nan nan
53 nan nan
54 1.2028688404035788e+00 7.5837868520771767e-01


==> anc/data/fig1/meff_WaveSrc_Upsilon3S_T0.dat <==
0 1.7841671462936266e+00 4.2742410555707266e-03
1 9.8885101579342460e-01 5.1013772391260703e-03
2 9.1171305944616887e-01 5.5877917238321695e-03
3 8.7734235786396297e-01 6.3771787160966653e-03
4 8.5751484278222723e-01 7.1005668473073102e-03
5 8.5998070823660377e-01 8.8218199888285831e-03
6 8.3423456820445341e-01 9.9355526854358889e-03
7 8.4879053901828749e-01 1.1944836988123209e-02
8 8.4329432532481285e-01 1.4413999444012782e-02
9 8.4398635990924475e-01 1.7595091366828575e-02
10 8.4632349034562560e-01 2.2025896016976465e-02
11 8.4745702196056749e-01 2.6450851890670313e-02
12 8.0745886070247908e-01 3.2138757647667382e-02
13 8.8108801374552237e-01 3.6583995612054943e-02
14 8.1112528153821406e-01 4.8624315136570506e-02
15 8.5571148575298284e-01 5.8462752894493208e-02
16 8.7551058038660912e-01 7.4233242802416277e-02
17 7.8250114630541512e-01 9.1311396441093762e-02
18 6.8397141377177118e-01 9.9934762823427503e-02
19 1.0047324843724925e+00 1.2739826096772755e-01
20 1.1224460918231585e+00 2.2278457505654292e-01
21 8.5479424519278369e-01 3.2081436327081936e-01
22 8.0653219773131002e-01 4.0623290461889938e-01
23 6.1388135480217632e-01 4.1957603235848268e-01
24 1.6760777436360179e+00 nan
25 -2.6799258571732210e-01 1.0571055133999612e+00
26 5.7975215979533590e-01 5.9336256279793043e-01
27 1.7296239042001864e+00 1.9338703228711795e+00
28 6.9012012559751568e-01 nan
29 7.3412784720344906e+00 nan
30 -4.3541061897313660e-01 1.0671312912035245e+00
31 7.4214830108228980e-01 7.5416925145685565e-01
32 nan 2.3788047238516929e-01
33 nan nan
34 nan nan
35 nan nan
36 nan nan
37 nan nan
38 nan 1.1617889843268692e+00
39 2.1283640059230030e-01 nan
40 6.0181580324537887e-01 nan
41 nan nan
42 1.5805522062189596e+00 nan
43 7.1361846281351617e+00 7.9070976061146068e+00
44 nan nan
45 nan nan
46 2.4933721775865099e+00 8.4911791346714445e+00
47 nan nan
48 3.4738027698469043e-01 1.2564546459491952e+00
49 nan 7.9612450750603241e+00
50 -2.5493967750920343e+00 2.9858490438644014e+00
51 1.0506543710809384e+00 nan
52 nan nan
53 5.8226826545018995e-01 7.5607587232529638e-01
54 1.6841907306309994e-01 nan


==> anc/data/fig10/b01P_gaus_fit.dat <==
17 7.1880635944271876e-01 2.7066021321039413e-03
18 7.1880635944271876e-01 2.7066021321039413e-03
19 7.1880635944271876e-01 2.7066021321039413e-03
20 7.1880635944271876e-01 2.7066021321039413e-03
21 7.1880635944271876e-01 2.7066021321039413e-03
22 7.1880635944271876e-01 2.7066021321039413e-03
23 7.1880635944271876e-01 2.7066021321039413e-03
24 7.1880635944271876e-01 2.7066021321039413e-03
25 7.1880635944271876e-01 2.7066021321039413e-03

==> anc/data/fig10/b01P_wave_fit.dat <==
10 7.1921322691649925e-01 2.6016178988707006e-03
11 7.1921322691649925e-01 2.6016178988707006e-03
12 7.1921322691649925e-01 2.6016178988707006e-03
13 7.1921322691649925e-01 2.6016178988707006e-03
14 7.1921322691649925e-01 2.6016178988707006e-03
15 7.1921322691649925e-01 2.6016178988707006e-03
16 7.1921322691649925e-01 2.6016178988707006e-03
17 7.1921322691649925e-01 2.6016178988707006e-03
18 7.1921322691649925e-01 2.6016178988707006e-03

==> anc/data/fig10/chi0_meff_t0.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[0.3:0.9]
set xr[0.:1.3]
set xtics 0.2
set ytics 0.15
set mxtics 10
set mytics 10
set pointsize 1

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 14 pt 10 lt 1 lc "black" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "blue" lw 2
set style line 23 pt 6  lt 1 lc "red" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff},\chi_{b0}(\mathrm{1P})}$ [GeV]' at screen 0.65,0.88
set output "chi0_meff_t0.tex"

mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.
hbarc=0.1973269718
aspacing=0.0493

set style fill transparent solid 0.4

set arrow from 10*0.0493,graph 0 to 10*0.0493,graph 1 nohead dt 2 lc "red" lw 2
set label '\color{red} $\tau_{\mathrm{min}}^{\mathrm{wave\mbox{-}opt.~src.}}$' at 10.4*0.0493,graph 0.08
set arrow from 17*0.0493,graph 0 to 17*0.0493,graph 1 nohead dt 2 lc "blue" lw 2
set label '\color{blue} $\tau_{\mathrm{min}}^{\mathrm{Gaussian~src.}}$' at 17.4*0.0493,graph 0.08

Ampt1_wave=6.5517778456e+02
Mass1_wave=7.2188660623e-01
Ampt2_wave=3.0377853136e+02
Mass2_wave=1.7172602339e+00

Ampt1_gaus=1.3449399036e-09
Mass1_gaus=7.1876134933e-01
Ampt2_gaus=9.8528965681e-08
Mass2_gaus=1.4126014359e+00

Ampt1_gaus25=1.2487201848e-09
Mass1_gaus25=7.1603333564e-01
Ampt2_gaus25=4.5625472259e-10
Mass2_gaus25=8.6646522503e-01

Ampt1_gaus20=1.3630305548e-09
Mass1_gaus20=7.1956390529e-01
Ampt2_gaus20=4.7600345506e-10
Mass2_gaus20=9.7710077240e-01

cor(ampt1, mass1, ampt2, mass2, tau)=ampt1*exp(-mass1*tau)+ampt2*exp(-mass2*tau)
meff(ampt1, mass1, ampt2, mass2, tau)=log(cor(ampt1, mass1, ampt2, mass2, tau)/cor(ampt1, mass1, ampt2, mass2, tau+1))

set object 1 rect from 0., graph 0 to 0.16, graph 1 fc rgb "gray" fs transparent solid 0.5 noborder

set key right
set key spacing 2.5
set key samplen 5
set key font ",6" at screen 0.88,0.7
p '../fig3and4/corr_meff_WaveSrc_a0493/nt64/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'From wave-opt. src.' ls 12,\
  'b01P_wave_fit.dat' u ($1*aspacing):(($2+$3-mspin_wave)/aspacing*hbarc):(($2-$3-mspin_wave)/aspacing*hbarc) w filledcurves ls 12 t '',\
  '../fig3and4/corr_meff_GaussianSrc_a0493/nt64/chi0/logRatio_singleMomentumNo0.dat' u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t 'From ~Gaussian src.' ls 22,\
  'b01P_gaus_fit.dat' u ($1*aspacing):(($2+$3-mspin_gaus)/aspacing*hbarc):(($2-$3-mspin_gaus)/aspacing*hbarc) w filledcurves ls 22 t '',\
  '../fig3and4/corr_meff_WaveSrc_a0493/nt64/chi0_1/final_effmass.dat' u ($1*aspacing):((meff(Ampt1_wave, Mass1_wave, Ampt2_wave, Mass2_wave, $1)-mspin_wave)/aspacing*hbarc) smooth csplines w l t '' ls 12,\
  '../fig3and4/corr_meff_GaussianSrc_a0493/nt64/chi0/logRatio_singleMomentumNo0.dat' u ($1*aspacing):((meff(Ampt1_gaus20, Mass1_gaus20, Ampt2_gaus20, Mass2_gaus20, $1)-mspin_gaus)/aspacing*hbarc) smooth csplines w l t '' ls 22

set output

!pdflatex chi0_meff_t0.tex
!rm chi0_meff_t0.log chi0_meff_t0-inc.pdf chi0_meff_t0.aux chi0_meff_t0.tex
!pdfcrop chi0_meff_t0.pdf chi0_meff_t0.pdf


==> anc/data/fig11/gamma_upsilon1s_Gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[180:260]
set yr[0:150]
set mytics 10
set mxtics 10
set ytics 20
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 25 lt 1 lc "orange"   lw 2
set style line 66 pt 26 lt 1 lc rgb"#80ff8c00"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(1S)' at screen 0.7,0.86
set output "gamma_upsilon1s_Gaussian.tex"

set multiplot

hbar=197.3269718

set key right
set key spacing 3
set key samplen 7

set key font ",5" at screen 0.53,0.86
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0493 ? $3 :1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t 'Cut Lorentzian, $cut=2\Gamma_0$' ls 5,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0493 ? $3 :1/0):($12/0.0493*hbar*sqrt(2*log(2))):($13/0.0493*hbar*sqrt(2*log(2))) w e t 'Gaussian (half max. height)' ls 57,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle


unset multiplot
set output

!pdflatex gamma_upsilon1s_Gaussian.tex
!rm gamma_upsilon1s_Gaussian.log gamma_upsilon1s_Gaussian-inc.pdf gamma_upsilon1s_Gaussian.aux gamma_upsilon1s_Gaussian.tex
!pdfcrop gamma_upsilon1s_Gaussian.pdf gamma_upsilon1s_Gaussian.pdf


==> anc/data/fig11/gamma_upsilon1s_cut2.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[180:260]
set yr[0:150]
set mytics 10
set mxtics 10
set ytics 20
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 25 lt 1 lc "orange"   lw 2
set style line 66 pt 26 lt 1 lc rgb"#80ff8c00"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(1S)' at screen 0.7,0.86
set output "gamma_upsilon1s_cut2.tex"

set multiplot

hbar=197.3269718

set key right
set key spacing 3
set key samplen 7

set key font ",5" at screen 0.53,0.86
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0493 ? $3 :1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t 'Cut Lorentzian, $cut=2\Gamma_0$' ls 5,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0493 ? $3+3 :1/0):($6/0.0493*hbar):($7/0.0493*hbar) w e t ''                              ls 55,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle

set key font ",5" at screen 0.53,0.80
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0493 ? $3 :1/0):($8/0.0493*hbar):($9/0.0493*hbar) w e t 'Cut Lorentzian, $cut=4\Gamma_0$' ls 59,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0493 ? $3+3 :1/0):($10/0.0493*hbar):($11/0.0493*hbar) w e t ''                            ls 599,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle

set key font ",5" at screen 0.53,0.74
p 'width_from_arXiv1910.07374/Gamma_Ups_1S.dat' u 1:($2*sqrt(2.*log(2))):($3*sqrt(2.*log(2)))w e t 'Gaussian [arXiv:1910.07374]' ls 57,\

unset multiplot
set output

!pdflatex gamma_upsilon1s_cut2.tex
!rm gamma_upsilon1s_cut2.log gamma_upsilon1s_cut2-inc.pdf gamma_upsilon1s_cut2.aux gamma_upsilon1s_cut2.tex
!pdfcrop gamma_upsilon1s_cut2.pdf gamma_upsilon1s_cut2.pdf


==> anc/data/fig11/gamma_upsilon2s_Gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[-0:400]
set mytics 10
set mxtics 10
set ytics 50
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 25 lt 1 lc "orange"   lw 2
set style line 66 pt 26 lt 1 lc rgb"#80ff8c00"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(2S)' at screen 0.7,0.86
set output "gamma_upsilon2s_Gaussian.tex"

set multiplot

hbar=197.3269718

set key right
set key spacing 3
set key samplen 7
set key font ",5" at screen 0.53,0.86
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 2 && $2 == 0.0493 ? $3 :1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t 'Cut Lorentzian, $cut=2\Gamma_0$' ls 3,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 2 && $2 == 0.0493 ? $3 :1/0):($12/0.0493*hbar*sqrt(2*log(2))):($13/0.0493*hbar*sqrt(2*log(2))) w e t 'Gaussian (half max. height)' ls 37,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle

unset multiplot
set output

!pdflatex gamma_upsilon2s_Gaussian.tex
!rm gamma_upsilon2s_Gaussian.log gamma_upsilon2s_Gaussian-inc.pdf gamma_upsilon2s_Gaussian.aux gamma_upsilon2s_Gaussian.tex
!pdfcrop gamma_upsilon2s_Gaussian.pdf gamma_upsilon2s_Gaussian.pdf


==> anc/data/fig11/gamma_upsilon2s_cut2.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[-0:400]
set mytics 10
set mxtics 10
set ytics 50
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 25 lt 1 lc "orange"   lw 2
set style line 66 pt 26 lt 1 lc rgb"#80ff8c00"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(2S)' at screen 0.7,0.86
set output "gamma_upsilon2s_cut2.tex"

set multiplot

hbar=197.3269718

set key right
set key spacing 3
set key samplen 7

set key font ",5" at screen 0.53,0.86
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 2 && $2 == 0.0493 ? $3 :1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t 'Cut Lorentzian, $cut=2\Gamma_0$' ls 3,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 2 && $2 == 0.0493 ? $3+3 :1/0):($6/0.0493*hbar):($7/0.0493*hbar) w e t ''                                ls 33,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle

set key font ",5" at screen 0.53,0.80
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 2 && $2 == 0.0493 ? $3 :1/0):($8/0.0493*hbar):($9/0.0493*hbar) w e t 'Cut Lorentzian, $cut=4\Gamma_0$' ls 39,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 2 && $2 == 0.0493 ? $3+3 :1/0):($10/0.0493*hbar):($11/0.0493*hbar) w e t ''                              ls 399,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle

set key font ",5" at screen 0.53,0.74
p 'width_from_arXiv1910.07374/Gamma_Ups_2S.dat' u 1:($2*sqrt(2.*log(2))):($3*sqrt(2.*log(2))) w e t 'Gaussian [arXiv:1910.07374]' ls 37

unset multiplot
set output

!pdflatex gamma_upsilon2s_cut2.tex
!rm gamma_upsilon2s_cut2.log gamma_upsilon2s_cut2-inc.pdf gamma_upsilon2s_cut2.aux gamma_upsilon2s_cut2.tex
!pdfcrop gamma_upsilon2s_cut2.pdf gamma_upsilon2s_cut2.pdf


==> anc/data/fig11/gamma_upsilon3s_Gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[0:730]
set mytics 10
set mxtics 10
set ytics 100
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 25 lt 1 lc "orange"   lw 2
set style line 66 pt 26 lt 1 lc rgb"#80ff8c00"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(3S)' at screen 0.7,0.86
set output "gamma_upsilon3s_Gaussian.tex"

set multiplot

hbar=197.3269718

set key right
set key spacing 3
set key samplen 7
set key font ",5" at screen 0.53,0.86
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 3 && $2 == 0.0493 ? $3 :1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t 'Cut Lorentzian, $cut=2\Gamma_0$' ls 1,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 3 && $2 == 0.0493 ? $3 :1/0):($12/0.0493*hbar*sqrt(2*log(2))):($13/0.0493*hbar*sqrt(2*log(2))) w e t 'Gaussian (half max. height)' ls 17,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle

unset multiplot
set output

!pdflatex gamma_upsilon3s_Gaussian.tex
!rm gamma_upsilon3s_Gaussian.log gamma_upsilon3s_Gaussian-inc.pdf gamma_upsilon3s_Gaussian.aux gamma_upsilon3s_Gaussian.tex
!pdfcrop gamma_upsilon3s_Gaussian.pdf gamma_upsilon3s_Gaussian.pdf


==> anc/data/fig11/gamma_upsilon3s_cut2.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[0:730]
set mytics 10
set mxtics 10
set ytics 100
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 25 lt 1 lc "orange"   lw 2
set style line 66 pt 26 lt 1 lc rgb"#80ff8c00"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(3S)' at screen 0.7,0.86
set output "gamma_upsilon3s_cut2.tex"

set multiplot

hbar=197.3269718

set key right
set key spacing 3
set key samplen 7

set key font ",5" at screen 0.53,0.86
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 3 && $2 == 0.0493 ? $3 :1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t 'Cut Lorentzian, $cut=2\Gamma_0$' ls 1,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 3 && $2 == 0.0493 ? $3+3 :1/0):($6/0.0493*hbar):($7/0.0493*hbar) w e t ''                              ls 11,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle


set key font ",5" at screen 0.53,0.80
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 3 && $2 == 0.0493 ? $3 :1/0):($8/0.0493*hbar):($9/0.0493*hbar) w e t 'Cut Lorentzian, $cut=4\Gamma_0$' ls 19,\
  'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 3 && $2 == 0.0493 ? $3+3 :1/0):($10/0.0493*hbar):($11/0.0493*hbar) w e t ''                            ls 199,\
   0 w l dt 2 lw 1 lc rgb 'black' notitle


set key font ",5" at screen 0.53,0.74
p 'width_from_arXiv1910.07374/Gamma_Ups_3S.dat' u 1:($2*sqrt(2.*log(2))):($3*sqrt(2.*log(2))) w e t 'Gaussian [arXiv:1910.07374]' ls 17,\

unset multiplot
set output

!pdflatex gamma_upsilon3s_cut2.tex
!rm gamma_upsilon3s_cut2.log gamma_upsilon3s_cut2-inc.pdf gamma_upsilon3s_cut2.aux gamma_upsilon3s_cut2.tex
!pdfcrop gamma_upsilon3s_cut2.pdf gamma_upsilon3s_cut2.pdf


==> anc/data/fig11/inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat <==
---------------------------------------------------------------------------------------
#1State   2spacing   3temperature   4mean-cut2-incl-delta-term   5error-cut2-incl-delta-term   6mean-cut2-excl-delta-term   7error-cut2-excl-delta-term   8mean-cut4-incl-delta-term   9error-cut4-incl-delta-term      10mean-cut4-excl-delta-term   11error-cut4-excl-delta-term   12mean-AnsatzGaussian   13error-AnsatzGaussian
--------------------------------------------------------------------------------------
1 0.0493 249.8 0.024091077239887692 0.0016528814225772633 0.024733838661594745 0.0012602231466854776 0.015225141782527360 0.0009786055439343980 0.015582537506863788 0.0007882411047766338 0.02250547788022731 0.001324337398404561
1 0.0493 222.2 0.018562442825788315 0.0007619150520137979 0.019347492420276884 0.0011201225746023703 0.011769328915966616 0.0005869629506237879 0.012200312813631870 0.0007030130251164494 0.01431485162404051 0.001655277094385267
1 0.0493 200.0 0.011771581048427260 0.0029560970264956576 0.014132401948728172 0.0024463202608104550 0.007613618566174000 0.0017320725152028937 0.008911134107575562 0.0015295752856272180 0.01165924996697727 0.001217727336278473

2 0.0493 249.8 0.07095920695681782 0.006830753432741754 0.08044895675194097 0.006352234078318947 0.04450081283796077 0.003960458810012439 0.04948807400299766 0.0029688354941988446 0.06969537846125778 0.00666023574629665
2 0.0493 222.2 0.06501447157320744 0.005468365783250405 0.06597830088225298 0.004211046569112517 0.04017770746695071 0.002750767786245583 0.04053402795436402 0.0022833602253309465 0.05691942292319225 0.00380723204936629
2 0.0493 200.0 0.04524923964775697 0.007842838786594059 0.05561193065656991 0.004266473232562434 0.02872531343523035 0.004580513146009546 0.03410332751698511 0.0023057984894645500 0.03542127925759244 0.00565671802147499
2 0.0493 181.8 0.03250545919773167 0.004655419440002209 0.03661239532950162 0.004501134259320666 0.02061786523882735 0.002380976872392110 0.02276017910369326 0.0026858421870573287 0.03128322890876223 0.00380910040254564
2 0.0493 166.6 0.02115380341617533 0.006254355974900393 NA                  NA                   0.01329686645770383 0.003802888698087925 NA                  NA                    0.01887862607765573 0.00587528459939725

3 0.0493 249.8 0.09975519785594351 0.00956846574081055 0.13755380452442728 0.009745434819506932 0.06121974844563194 0.005145752812955345 0.07902292986014442 0.004301653060781119 0.08574976658676248 0.00883706510128404
3 0.0493 222.2 0.08447588125802158 0.01111029067699748 0.10122695815514678 0.008223358462591798 0.05290843083928213 0.006147819225935984 0.06069045805450548 0.003927613183535558 0.06910421279328059 0.00892771962243942
3 0.0493 200.0 0.07319251835450888 0.01180972867792556 0.09365673267715993 0.008915663576010674 0.04537928609239642 0.006280908610367883 0.05596371192441315 0.004233628551313227 0.05352998186416027 0.00994416129855425
3 0.0493 181.8 0.04776614023413411 0.01390945684579613 0.05607355356133117 0.009205294068641519 0.02990358284654791 0.008329404950345568 0.03488872731990451 0.005234444963544933 0.04036729791364421 0.01005050622375392
3 0.0493 166.6 0.03397736786556445 0.01838975368025849 NA                  NA                   0.02166766696747957 0.011402074861928974 NA                  NA                   0.03083572915772925 0.01079738354888617


==> anc/data/fig11/width_from_arXiv1910.07374/Gamma_Ups_1S.dat <==
#T     Gamma    error  (all in MeV)
151    13.5914  9.48204
172.9  26.2546  7.89057 
199.3  40.9888  5.69365 
251.   81.8016  10.6359 
333.5  156.191  6.95493


==> anc/data/fig11/width_from_arXiv1910.07374/Gamma_Ups_2S.dat <==
#T     Gamma    error  (all in MeV)
151  80.9112  41.6005   
172.9  118.33  14.2121   
199.3  147.712  18.282   
251.  228.581  19.6547   
333.5  368.131  48.3284  


==> anc/data/fig11/width_from_arXiv1910.07374/Gamma_Ups_3S.dat <==
#T     Gamma    error  (all in MeV)
151 47.7827 161.15 
172.9 196.813 18.7677 
199.3 204.308 64.3733 
251. 394.241 58.7097 
333.5 600.158 79.782



==> anc/data/fig11/width_from_arXiv1910.07374/Gamma_chi_1P.dat <==
#T     Gamma    error  (all in MeV)
151 49.2445 20.4423 
172.9 77.3437 6.54466 
199.3 112.988 15.63 
251. 172.78 8.91274 
333.5 280.845 17.7434


==> anc/data/fig11/width_from_arXiv1910.07374/Gamma_chi_2P.dat <==
#T     Gamma    error  (all in MeV)
151 103.783 106.367 
172.9 156.296 45.3956 
199.3 200.303 79.7944 
251. 330.713 47.0405 
333.5 478.56 63.9388



==> anc/data/fig12/mass_shift_upsilon.dat <==
---------------------------------------------------------------------------------------
#1State   2spacing   3temperature   4mean-cut2-incl-delta-term   5error-cut2-incl-delta-term   6mean-cut2-excl-delta-term   7error-cut2-excl-delta-term   8mean-cut4-incl-delta-term   9error-cut4-incl-delta-term      10mean-cut4-excl-delta-term   11error-cut4-excl-delta-term
--------------------------------------------------------------------------------------
1 0.0493 249.8 0.6137281396922938 0.001795995310495124 0.6137281396922938 0.001623714198278447 0.6137281396922938 0.0017425621588569307 0.6137281396922938 0.001543503676622704
1 0.0493 222.2 0.6141233065897665 0.001483582540691252 0.6141233066078093 0.000662525307545180 0.6141233065897665 0.0014545281683001620 0.6141240461433366 0.000586713063617905
1 0.0493 200.0 0.6141567619583272 0.001547212221330141 0.6141233065902568 0.001580667589400564 0.6141507214700107 0.0015532527096466797 0.6141233065899431 0.001580667589714313

2 0.0493 249.8 0.7579616235659955 0.005159003895158776 0.7576842421292725 0.003908677932934479 0.7579616235659955 0.004048156531809233 0.7574019920901558 0.00372774030733502
2 0.0493 222.2 0.7592894658733871 0.003370529597213623 0.7589882920064064 0.003454131638774171 0.7588567428960322 0.003101454493790956 0.7586431845861423 0.00315889208099429
2 0.0493 200.0 0.7604747998945359 0.003772136119583491 0.7591512759972732 0.004044677222251214 0.7602077741706863 0.003449233573808996 0.7591020784767653 0.00384638271407977
2 0.0493 181.8 0.7564018554255441 0.002595417741356187 0.7558738768226476 0.002285513125130145 0.7563896609909395 0.002390399802651099 0.7560599430719903 0.00198050813950712
2 0.0493 166.6 0.7567682090207621 0.002513996503275772 NA                 NA                   0.756743873988948 0.0024778266893386025 NA                 NA

3 0.0493 249.8 0.857376366223487 0.01992918868994309 0.8461225366909464 0.009445405804718532 0.8539869639702599 0.01513964663071343 0.8446990895103625 0.008854963511448655 
3 0.0493 222.2 0.849745407906454 0.01132700256785879 0.8450802121307097 0.010549998194308796 0.8486486706020184 0.01011929156759972 0.8450917534247937 0.010066027503194075
3 0.0493 200.0 0.853845370422741 0.01396404354006786 0.8479349712556443 0.010286364840434326 0.8528095909988802 0.01223672917958262 0.8479349712556443 0.009132872032785233
3 0.0493 181.8 0.844901534400231 0.00844939858325255 0.8433510091144679 0.008637251364624121 0.8447973775714659 0.00826328501954898 0.8432739459839914 0.008485953250769618
3 0.0493 166.6 0.845483636835348 0.00789235840287594 NA                 NA                   0.8455931382364010 0.00778290578160867 NA                 NA


==> anc/data/fig12/mass_shift_upsilon_cut2_4_Gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001 
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 25 lt 1 lc "forest-green"   lw 2
set style line 66 pt 26 lt 1 lc rgb"#80ff8c00"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

error_prop(dx,dy) = sqrt(dx**2. + dy**2.)

hbar=0.1973269718*1000

set output "mass_shift_upsilon_cut2_4_Gaussian.tex"

set multiplot layout 3,1

set tmargin 2
set bmargin 0
set tics scale default
unset xlabel
unset ylabel
set format x ""
set xr[160:260]
set yr[-150:260]
set mxtics 10
set ytics 100
set mytics 5
set label '$ \Delta M_{\Upsilon(3S)}$ [MeV]' at screen 0.73,0.87

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0493 ? $3 :1/0):(($4-0.8432094284644727)/0.0493*hbar):(error_prop($5, 0.0128560431050839)/0.0493*hbar) w e t '' ls 1,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0493 ? $3+3 :1/0):(($6-0.8432094284644727)/0.0493*hbar):(error_prop($7, 0.0128560431050839)/0.0493*hbar) w e t '' ls 11,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0493 ? $3 :1/0):(($8-0.8432094284644727)/0.0493*hbar):(error_prop($9, 0.0128560431050839)/0.0493*hbar) w e t '' ls 19,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0493 ? $3+3 :1/0):(($10-0.8432094284644727)/0.0493*hbar):(error_prop($11, 0.0128560431050839)/0.0493*hbar) w e t '' ls 199

set lmargin 6.5
set tmargin 0.8
set bmargin 0.8
set tics scale default
unset xlabel
set format x ""
set xr[160:260]
set yr[-60:90]
set mxtics 10
set ytics 30
set mytics 5
set label '$ \Delta M_{\Upsilon(2S)}$ [MeV]' at screen 0.73,0.59

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0493 ? $3 :1/0):(($4-0.7568564096097570)/0.0493*hbar):(error_prop($5, 0.0030007395412637)/0.0493*hbar) w e t '' ls 3,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0493 ? $3+3 :1/0):(($6-0.7568564096097570)/0.0493*hbar):(error_prop($7, 0.0030007395412637)/0.0493*hbar) w e t '' ls 33,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0493 ? $3 :1/0):(($8-0.7568564096097570)/0.0493*hbar):(error_prop($9, 0.0030007395412637)/0.0493*hbar) w e t '' ls 39,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0493 ? $3+3 :1/0):(($10-0.7568564096097570)/0.0493*hbar):(error_prop($11, 0.0030007395412637)/0.0493*hbar) w e t '' ls 399

set lmargin 6.5
set tmargin 0
set bmargin 3.2
set tics scale default
set xlabel '$T$ [MeV]'
set format x "%g"
set xr[160:260]
set mxtics 10
set ytics 10
set mytics 5
set yr[-15:20]
set label '$ \Delta M_{\Upsilon(1S)}$ [MeV]' at screen 0.73,0.29

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0493 ? $3 :1/0):(($4-0.6149136403847120)/0.0493*hbar):(error_prop($5, 0.0002043579785169)/0.0493*hbar) w e t '' ls 5,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0493 ? $3+3 :1/0):(($6-0.6149136403847120)/0.0493*hbar):(error_prop($7, 0.0002043579785169)/0.0493*hbar) w e t '' ls 55,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0493 ? $3 :1/0):(($8-0.6149136403847120)/0.0493*hbar):(error_prop($9, 0.0002043579785169)/0.0493*hbar) w e t '' ls 59,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0493 ? $3+3 :1/0):(($10-0.6149136403847120)/0.0493*hbar):(error_prop($11, 0.0002043579785169)/0.0493*hbar) w e t '' ls 599

unset multiplot

set output

!pdflatex mass_shift_upsilon_cut2_4_Gaussian.tex
!rm mass_shift_upsilon_cut2_4_Gaussian.log mass_shift_upsilon_cut2_4_Gaussian-inc.pdf mass_shift_upsilon_cut2_4_Gaussian.aux mass_shift_upsilon_cut2_4_Gaussian.tex
!pdfcrop mass_shift_upsilon_cut2_4_Gaussian.pdf mass_shift_upsilon_cut2_4_Gaussian.pdf


==> anc/data/fig2/fig2.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001

set bmargin 3.5;

set pointsize 0.8

set style line 1  pt 6 lt 1 lc "red"   lw 1
set style line 11 pt 7 lt 1 lc rgb"#77ff0000"   lw 1.5
set style line 111  pt 8 lt 1 lc "red"   lw 1

set style line 2  pt 6 lt 1 lc "forest-green"   lw 1
set style line 22 pt 7 lt 1 lc rgb"#77228b22"   lw 1.5
set style line 222  pt 8 lt 1 lc "forest-green"   lw 1

set style line 3  pt 6 lt 1 lc "blue"   lw 1
set style line 33 pt 7 lt 1 lc rgb"#770000ff"   lw 1.5
set style line 333  pt 8 lt 1 lc "blue"   lw 1

set style line 4  pt 6 lt 1 lc "brown"   lw 1
set style line 44 pt 7 lt 1 lc rgb"#77a52a2a"   lw 1.5
set style line 444  pt 8 lt 1 lc "brown"   lw 1

set style line 5  pt 6 lt 1 lc "black"   lw 1
set style line 55 pt 7 lt 1 lc rgb"#77000000"   lw 1.5
set style line 555  pt 8 lt 1 lc "black"   lw 1

# PDG values
etab_1s=9398.7
etab_1s_err=2.0
etab_2s=9999
etab_2s_err=4.0
etab_3s=10341.8
etab_3s_err=6.2 

Upsilon_1s=9460.40
Upsilon_1s_err=0.10
Upsilon_2s=10023.4
Upsilon_2s_err=0.5
Upsilon_3s=10355.1
Upsilon_3s_err=0.5

chi0_1p=9859.44
chi0_1p_err=0.73
chi0_2p=10232.5
chi0_2p_err=0.9

chi1_1p=9892.78
chi1_1p_err=0.57
chi1_2p=10255.46
chi1_2p_err=0.72
chi1_3p=10513.4
chi1_3p_err=0.7

chi2_1p=9912.21
chi2_1p_err=0.57
chi2_2p=10268.65
chi2_2p_err=0.72
chi2_3p=10524.0
chi2_3p_err=0.8

h_1p=9899.3
h_1p_err=0.8
h_2p=10259.8
h_2p_err=1.2

m_1s=(etab_1s+3.*Upsilon_1s)/4.
m_1s_err=sqrt((etab_1s_err/4.)**2.+(3.*Upsilon_1s_err/4.)**2.)
err_prop(e1,e2)=sqrt(e1**2+e2**2)

set output "fig2.tex"

set multiplot layout 2,1

set lmargin 2
set rmargin 2
set tmargin 3
set bmargin 0.

set tics scale default
unset xlabel
set format x ""
set format y ""
set xr[0:1200]
set yr[0:60]
set xtics 100
set mxtics 10
set ytics 80

#chi0_1p-M1s
set arrow nohead from chi0_1p-m_1s,2  to chi0_1p-m_1s,13 ls 2 lw 2
#chi1_1p-M1s
set arrow nohead from chi1_1p-m_1s,17 to chi1_1p-m_1s,28 ls 2 lw 2
#chi2_1p-M1s
set arrow nohead from chi2_1p-m_1s,32 to chi2_1p-m_1s,43 ls 2 lw 2
#h_1p-M1s
set arrow nohead from h_1p-m_1s,47    to h_1p-m_1s,58    ls 2 lw 2
#chi0_2p-M1s
set arrow nohead from chi0_2p-m_1s,2  to chi0_2p-m_1s,13 ls 2 lw 2
#chi1_2p-M1s
set arrow nohead from chi1_2p-m_1s,17 to chi1_2p-m_1s,28 ls 2 lw 2
#chi2_2p-M1s
set arrow nohead from chi2_2p-m_1s,32 to chi2_2p-m_1s,43 ls 2 lw 2
#h_2p-M1s
set arrow nohead from h_2p-m_1s,47    to h_2p-m_1s,58    ls 2 lw 2
#chi1_3p-M1s
set arrow nohead from chi1_3p-m_1s,17 to chi1_3p-m_1s,28 ls 2 lw 2
#chi2_3p-M1s
set arrow nohead from chi2_3p-m_1s,32 to chi2_3p-m_1s,43 ls 2 lw 2

set label '\tiny $M_{\chi_{b0}}-\bar{M}_{1S}$' at 30,8
set label '\tiny $M_{\chi_{b1}}-\bar{M}_{1S}$' at 30,23
set label '\tiny $M_{\chi_{b2}}-\bar{M}_{1S}$' at 30,38
set label '\tiny $M_{h_{b}}    -\bar{M}_{1S}$' at 45,53

set label '\tiny {\color{black}1P}' at 450,63
set label '\tiny {\color{blue}2P}' at  800,63
set label '\tiny {\color{red} 3P}' at 1100,63

p 'massSpectra_WaveSrc_a0493.dat'     u ( $2 == 1 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 5,\
  'massSpectra_GaussianSrc_a0493.dat' u ( $2 == 1 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 55,\
  'massSpectra_WaveSrc_a0602.dat'     u ( $2 == 1 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 555,\
  'massSpectra_WaveSrc_a0493.dat'     u ( $2 == 2 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 3,\
  'massSpectra_WaveSrc_a0602.dat'     u ( $2 == 2 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 333,\
  'massSpectra_WaveSrc_a0493.dat'     u ( $2 == 3 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 1,\
  'massSpectra_WaveSrc_a0602.dat'     u ( $2 == 3 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 111,\
  15 w l lc "black" lw 0.6 notitle,\
  30 w l lc "black" lw 0.6 notitle,\
  45 w l lc "black" lw 0.6 notitle
  

set lmargin 2
set rmargin 2
set tmargin 1
set bmargin 6.6

set tics scale default
set xlabel '$\Delta M$ [MeV]'
set format x "%g"
set format y ""
set xr[0:1200]
set yr[300:340]
set ytics 200

set label '\tiny $M_{\Upsilon}-\bar{M}_{1S}$' at 55,310
set label '\tiny $M_{\eta_b}  -\bar{M}_{1S}$' at 48,330

#Upsilon_1s-M1s
set arrow nohead from Upsilon_1s-m_1s,302 to Upsilon_1s-m_1s,318 ls 2 lw 2
#Upsilon_2s-M1s
set arrow nohead from Upsilon_2s-m_1s,302 to Upsilon_2s-m_1s,318 ls 2 lw 2
#Upsilon_3s-M1s
set arrow nohead from Upsilon_3s-m_1s,302 to Upsilon_3s-m_1s,318 ls 2 lw 2
#etab_2s-M1s
set arrow nohead from etab_2s-m_1s,322    to etab_2s-m_1s,338    ls 2 lw 2
#etab_3s-M1s
set arrow nohead from etab_3s-m_1s,321    to etab_3s-m_1s,339    ls 2 dt 3 lw 3

set label '\tiny {\color{black}1S}' at  15,345
set label '\tiny {\color{blue}2S}'  at 578,345
set label '\tiny {\color{red} 3S}'  at 910,345

p 'massSpectra_WaveSrc_a0493.dat'     u ( $2 == 1 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 5,\
  'massSpectra_GaussianSrc_a0493.dat' u ( $2 == 1 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 55,\
  'massSpectra_WaveSrc_a0602.dat'     u ( $2 == 1 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 555,\
  'massSpectra_WaveSrc_a0493.dat'     u ( $2 == 2 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 3,\
  'massSpectra_WaveSrc_a0602.dat'     u ( $2 == 2 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 333,\
  'massSpectra_WaveSrc_a0493.dat'     u ( $2 == 3 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 1,\
  'massSpectra_WaveSrc_a0602.dat'     u ( $2 == 3 ? $3 : 1/0 ):5:4 w xerrorbars t '' ls 111,\
  320 w l lc "black" lw 0.6 notitle

unset multiplot
set output

!pdflatex fig2.tex
!rm fig2.log fig2-inc.pdf fig2.aux fig2.tex
!pdfcrop fig2.pdf fig2.pdf


==> anc/data/fig2/massSpectra_GaussianSrc_a0493.dat <==
---------------------------------------------------------------------------------------
#Channel-Minus-SpinAveMass State Mean Error Y-axis-plot-Position
---------------------------------------------------------------------------------------
Upsilon_1   1   13.02165827786989   0.103663350374458   315
chi0_1      1   427.9296742552329   13.03774512752408   13
chi1_1      1   460.7494107975558   12.80439479015252   28
chi2_1      1   476.5805377969917   12.98983692883384   43
h_1         1   465.3937743789789   12.71244947813736   56


==> anc/data/fig2/massSpectra_WaveSrc_a0493.dat <==
---------------------------------------------------------------------------------------
#Channel-Minus-SpinAveMass State Mean Error Y-axis-plot-Position
---------------------------------------------------------------------------------------
Upsilon_1   1   13.04122973266505   0.103454727534819   310
Upsilon_2   2   581.1776427336669   13.79582059918367   310
Upsilon_3   3   926.8270637903145   61.31211874705227   310
eta_2       2   558.3106385808388   13.12336349416744   330
eta_3       3   912.8319352860187   59.52105306551952   330
chi0_1      1   430.2764200304330   16.35104876219415   8
chi0_2      2   796.7517705013312   51.15766381817748   8
chi0_3      3   1123.721108486300   31.98580787704496   8
chi1_1      1   444.7561070797602   20.70953217601443   23
chi1_2      2   822.5563253870677   43.41082160126267   23
chi1_3      3   1129.187198046945   29.93963122587245   23
chi2_1      1   451.9650026490786   9.310357037132702   38
chi2_2      2   834.5284569691054   38.47989438234740   38
chi2_3      3   1089.896570944099   37.32165310499389   38
h_1         1   451.0000534246142   7.846454147704319   53
h_2         2   825.6226520760656   43.67466933667165   53
h_3         3   1129.788055421719   28.48955374293078   53


==> anc/data/fig2/massSpectra_WaveSrc_a0602.dat <==
---------------------------------------------------------------------------------------
#Channel-Minus-SpinAveMass State Mean Error Y-axis-plot-Position
---------------------------------------------------------------------------------------
Upsilon_1   1   10.88846332548867   0.103328608957485   305
Upsilon_2   2   587.1774841557326   16.90527031078099   305
Upsilon_3   3   944.3273877343288   67.94794069830954   305
eta_2       2   568.8366667997732   16.52215518558874   325
eta_3       3   931.5988115566566   67.45556205334452   325
chi0_1      1   443.3889233905961   21.59014056509362   3
chi0_2      2   782.1866908850242   22.4217640518318    3
chi0_3      3   1137.825597199283   45.12527567765736   3
chi1_1      1   451.2209727850861   9.135955136936442   17
chi1_2      2   797.4975476325163   33.12512978948612   17
chi1_3      3   1084.074552057999   62.89606427716131   17
chi2_1      1   459.1553768333034   9.237736990610006   33
chi2_2      2   811.9332007669998   27.25398487395816   33
chi2_3      3   1109.764617751221   40.40490411872815   33
h_1         1   456.7483964976302   9.004862979792033   50
h_2         2   802.1617194071691   28.95205960013696   50
h_3         3   1143.977944165035   45.36893809970728   50


==> anc/data/fig3and4/Upsilon_meff_1s_waveopt.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.04:0.12]
set xr[0.:1.]
set mxtics 5
set xtics 0.2
set mytics 5
set key right
set pointsize 1.

set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set style line 11 pt 19 lt 1 lc "black" lw 2 ps 1
set style line 22 pt 19 lt 1 lc "brown" lw 2 ps 1
set style line 33 pt 19 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 44 pt 19 lt 1 lc "magenta" lw 2 ps 1
set style line 55 pt 19 lt 1 lc "forest-green" lw 2 ps 1
set style line 66 pt 19 lt 1 lc "blue" lw 2 ps 1
set style line 77 pt 19 lt 1 lc "cyan" lw 2 ps 1
set style line 88 pt 19 lt 1 lc "orange" lw 2 ps 1
set style line 99 pt 19 lt 1 lc "red" lw 2 ps 1

set style line 111 pt 14 lt 1 lc "black" lw 2 ps 1
set style line 222 pt 14 lt 1 lc "brown" lw 2 ps 1
set style line 333 pt 14 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 444 pt 14 lt 1 lc "magenta" lw 2 ps 1
set style line 555 pt 14 lt 1 lc "forest-green" lw 2 ps 1
set style line 666 pt 14 lt 1 lc "blue" lw 2 ps 1
set style line 777 pt 14 lt 1 lc "cyan" lw 2 ps 1
set style line 888 pt 14 lt 1 lc "orange" lw 2 ps 1
set style line 999 pt 14 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff, \Upsilon(1S)}}$ [GeV]' at screen 0.13,0.92
set label 'From wave-opt. src.' at screen 0.13,0.22
set output "Upsilon_meff_1s_waveopt.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key spacing 2
set key samplen 5
set key font ",5" at screen 0.8,0.91
p 'corr_meff_WaveSrc_a0493/nt64/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq 0$~~~MeV' ls 1,\
  'corr_meff_WaveSrc_a0493/nt30/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$133 MeV' ls 2,\
  'corr_meff_WaveSrc_a0493/nt28/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$143 MeV' ls 3,\
  'corr_meff_WaveSrc_a0493/nt26/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$154 MeV' ls 4,\
  'corr_meff_WaveSrc_a0493/nt24/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$167 MeV' ls 5,\
  'corr_meff_WaveSrc_a0493/nt22/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$182 MeV' ls 6,\
  'corr_meff_WaveSrc_a0493/nt20/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$200 MeV' ls 7,\
  'corr_meff_WaveSrc_a0493/nt18/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$222 MeV' ls 8,\
  'corr_meff_WaveSrc_a0493/nt16/Upsilon_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$250 MeV' ls 9,\

set output

!pdflatex Upsilon_meff_1s_waveopt.tex
!rm Upsilon_meff_1s_waveopt.log Upsilon_meff_1s_waveopt-inc.pdf Upsilon_meff_1s_waveopt.aux Upsilon_meff_1s_waveopt.tex
!pdfcrop Upsilon_meff_1s_waveopt.pdf Upsilon_meff_1s_waveopt.pdf


==> anc/data/fig3and4/Upsilon_meff_2s_waveopt.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.1:1.1]
set xr[0:0.8]
set mxtics 5
set mytics 5
set ytics 0.2
set xtics 0.1
set pointsize 1.

set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set style line 11 pt 19 lt 1 lc "black" lw 2 ps 1
set style line 22 pt 19 lt 1 lc "brown" lw 2 ps 1
set style line 33 pt 19 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 44 pt 19 lt 1 lc "magenta" lw 2 ps 1
set style line 55 pt 19 lt 1 lc "forest-green" lw 2 ps 1
set style line 66 pt 19 lt 1 lc "blue" lw 2 ps 1
set style line 77 pt 19 lt 1 lc "cyan" lw 2 ps 1
set style line 88 pt 19 lt 1 lc "orange" lw 2 ps 1
set style line 99 pt 19 lt 1 lc "red" lw 2 ps 1

set style line 111 pt 14 lt 1 lc "black" lw 2 ps 1
set style line 222 pt 14 lt 1 lc "brown" lw 2 ps 1
set style line 333 pt 14 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 444 pt 14 lt 1 lc "magenta" lw 2 ps 1
set style line 555 pt 14 lt 1 lc "forest-green" lw 2 ps 1
set style line 666 pt 14 lt 1 lc "blue" lw 2 ps 1
set style line 777 pt 14 lt 1 lc "cyan" lw 2 ps 1
set style line 888 pt 14 lt 1 lc "orange" lw 2 ps 1
set style line 999 pt 14 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff, \Upsilon(2S)}}$ [GeV]' at screen 0.13,0.92
set output "Upsilon_meff_2s_waveopt.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key right
set key spacing 2
set key samplen 5
set key font ",5" at screen 0.35,0.56
p 'corr_meff_WaveSrc_a0493/nt64/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq 0$~~~MeV' ls 1,\
  'corr_meff_WaveSrc_a0493/nt30/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$133 MeV' ls 2,\
  'corr_meff_WaveSrc_a0493/nt28/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$143 MeV' ls 3,\
  'corr_meff_WaveSrc_a0493/nt26/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$154 MeV' ls 4,\
  'corr_meff_WaveSrc_a0493/nt24/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$167 MeV' ls 5,\
  'corr_meff_WaveSrc_a0493/nt22/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$182 MeV' ls 6,\
  'corr_meff_WaveSrc_a0493/nt20/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$200 MeV' ls 7,\
  'corr_meff_WaveSrc_a0493/nt18/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$222 MeV' ls 8,\
  'corr_meff_WaveSrc_a0493/nt16/Upsilon_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$250 MeV' ls 9,\

set output

!pdflatex Upsilon_meff_2s_waveopt.tex
!rm Upsilon_meff_2s_waveopt.log Upsilon_meff_2s_waveopt-inc.pdf Upsilon_meff_2s_waveopt.aux Upsilon_meff_2s_waveopt.tex
!pdfcrop Upsilon_meff_2s_waveopt.pdf Upsilon_meff_2s_waveopt.pdf


==> anc/data/fig3and4/Upsilon_meff_3s_waveopt.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.7:1.8]
set xr[0:0.7]
set mxtics 5
set mytics 5
set ytics 0.5
set pointsize 1.

set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set style line 11 pt 19 lt 1 lc "black" lw 2 ps 1
set style line 22 pt 19 lt 1 lc "brown" lw 2 ps 1
set style line 33 pt 19 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 44 pt 19 lt 1 lc "magenta" lw 2 ps 1
set style line 55 pt 19 lt 1 lc "forest-green" lw 2 ps 1
set style line 66 pt 19 lt 1 lc "blue" lw 2 ps 1
set style line 77 pt 19 lt 1 lc "cyan" lw 2 ps 1
set style line 88 pt 19 lt 1 lc "orange" lw 2 ps 1
set style line 99 pt 19 lt 1 lc "red" lw 2 ps 1

set style line 111 pt 14 lt 1 lc "black" lw 2 ps 1
set style line 222 pt 14 lt 1 lc "brown" lw 2 ps 1
set style line 333 pt 14 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 444 pt 14 lt 1 lc "magenta" lw 2 ps 1
set style line 555 pt 14 lt 1 lc "forest-green" lw 2 ps 1
set style line 666 pt 14 lt 1 lc "blue" lw 2 ps 1
set style line 777 pt 14 lt 1 lc "cyan" lw 2 ps 1
set style line 888 pt 14 lt 1 lc "orange" lw 2 ps 1
set style line 999 pt 14 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff, \Upsilon(3S)}}$ [GeV]' at screen 0.13,0.92 
set output "Upsilon_meff_3s_waveopt.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key right
set key spacing 2
set key samplen 5
set key font ",5" at screen 0.35,0.56
p 'corr_meff_WaveSrc_a0493/nt64/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq 0$~~~MeV' ls 1,\
  'corr_meff_WaveSrc_a0493/nt30/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$133 MeV' ls 2,\
  'corr_meff_WaveSrc_a0493/nt28/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$143 MeV' ls 3,\
  'corr_meff_WaveSrc_a0493/nt26/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$154 MeV' ls 4,\
  'corr_meff_WaveSrc_a0493/nt24/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$167 MeV' ls 5,\
  'corr_meff_WaveSrc_a0493/nt22/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$182 MeV' ls 6,\
  'corr_meff_WaveSrc_a0493/nt20/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$200 MeV' ls 7,\
  'corr_meff_WaveSrc_a0493/nt18/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$222 MeV' ls 8,\
  'corr_meff_WaveSrc_a0493/nt16/Upsilon_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=$250 MeV' ls 9,\

set output

!pdflatex Upsilon_meff_3s_waveopt.tex
!rm Upsilon_meff_3s_waveopt.log Upsilon_meff_3s_waveopt-inc.pdf Upsilon_meff_3s_waveopt.aux Upsilon_meff_3s_waveopt.tex
!pdfcrop Upsilon_meff_3s_waveopt.pdf Upsilon_meff_3s_waveopt.pdf


==> anc/data/fig3and4/chi0_meff_1p_waveopt.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[0.15:0.9]
set xr[0:1.]
set mxtics 5
set mytics 5
set ytics 0.15
set xtics 0.2
set pointsize 1.
set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff, \chi_{b0}(1P)}}$ [GeV]' at screen 0.13,0.92
set label 'From wave-opt. src.' at screen 0.13,0.22
set output "chi0_meff_1p_waveopt.tex"

aspacing=0.0493
hbarc=0.1973269718
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key right
set key spacing 2
set key samplen 5
set key font ",5" at screen 0.8,0.91
p 'corr_meff_WaveSrc_a0493/nt64/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq 0$~~~~MeV' ls 1,\
  'corr_meff_WaveSrc_a0493/nt30/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 2,\
  'corr_meff_WaveSrc_a0493/nt28/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=143$ MeV' ls 3,\
  'corr_meff_WaveSrc_a0493/nt26/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=154$ MeV' ls 4,\
  'corr_meff_WaveSrc_a0493/nt24/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 5,\
  'corr_meff_WaveSrc_a0493/nt22/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 6,\
  'corr_meff_WaveSrc_a0493/nt20/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 7,\
  'corr_meff_WaveSrc_a0493/nt18/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 8,\
  'corr_meff_WaveSrc_a0493/nt16/chi0_1/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 9,\

set output

!pdflatex chi0_meff_1p_waveopt.tex
!rm chi0_meff_1p_waveopt.log chi0_meff_1p_waveopt-inc.pdf chi0_meff_1p_waveopt.aux chi0_meff_1p_waveopt.tex
!pdfcrop chi0_meff_1p_waveopt.pdf chi0_meff_1p_waveopt.pdf


==> anc/data/fig3and4/chi0_meff_2p_waveopt.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.4:1.6]
set xr[0:0.8]
set mxtics 5
set mytics 5
set ytics 0.4
set pointsize 1.
set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff, \chi_{b0}(2P)}}$ [GeV]' at screen 0.13,0.92
set output "chi0_meff_2p_waveopt.tex"

aspacing=0.0493
hbarc=0.1973269718
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key right
set key spacing 2
set key samplen 5
set key font ",5" at screen 0.35,0.56
p 'corr_meff_WaveSrc_a0493/nt64/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq 0$~~~~MeV' ls 1,\
  'corr_meff_WaveSrc_a0493/nt30/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 2,\
  'corr_meff_WaveSrc_a0493/nt28/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=143$ MeV' ls 3,\
  'corr_meff_WaveSrc_a0493/nt26/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=154$ MeV' ls 4,\
  'corr_meff_WaveSrc_a0493/nt24/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 5,\
  'corr_meff_WaveSrc_a0493/nt22/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 6,\
  'corr_meff_WaveSrc_a0493/nt20/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 7,\
  'corr_meff_WaveSrc_a0493/nt18/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 8,\
  'corr_meff_WaveSrc_a0493/nt16/chi0_2/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 9,\

set output

!pdflatex chi0_meff_2p_waveopt.tex
!rm chi0_meff_2p_waveopt.log chi0_meff_2p_waveopt-inc.pdf chi0_meff_2p_waveopt.aux chi0_meff_2p_waveopt.tex
!pdfcrop chi0_meff_2p_waveopt.pdf chi0_meff_2p_waveopt.pdf


==> anc/data/fig3and4/chi0_meff_3p_waveopt.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-1:2.25]
set xr[0:0.7]
set mxtics 5
set mytics 5
set pointsize 1.
set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff, \chi_{b0}(3P)}}$ [GeV]' at screen 0.13,0.92
set output "chi0_meff_3p_waveopt.tex"

aspacing=0.0493
hbarc=0.1973269718
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key right
set key spacing 2
set key samplen 5
set key font ",5" at screen 0.35,0.56
p 'corr_meff_WaveSrc_a0493/nt64/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq 0$~~~~MeV' ls 1,\
  'corr_meff_WaveSrc_a0493/nt30/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 2,\
  'corr_meff_WaveSrc_a0493/nt28/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=143$ MeV' ls 3,\
  'corr_meff_WaveSrc_a0493/nt26/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=154$ MeV' ls 4,\
  'corr_meff_WaveSrc_a0493/nt24/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 5,\
  'corr_meff_WaveSrc_a0493/nt22/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 6,\
  'corr_meff_WaveSrc_a0493/nt20/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 7,\
  'corr_meff_WaveSrc_a0493/nt18/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 8,\
  'corr_meff_WaveSrc_a0493/nt16/chi0_3/final_effmass.dat' u ($1*aspacing):(($2-mspin_wave)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 9,\

set output

!pdflatex chi0_meff_3p_waveopt.tex
!rm chi0_meff_3p_waveopt.log chi0_meff_3p_waveopt-inc.pdf chi0_meff_3p_waveopt.aux chi0_meff_3p_waveopt.tex
!pdfcrop chi0_meff_3p_waveopt.pdf chi0_meff_3p_waveopt.pdf


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt16/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8634146998492225e-01  9.9987770255777360e-04
1  6.7321776550309753e-01  1.3142039765541103e-03
2  6.3793917232204600e-01  1.0486321842037205e-03
3  6.2132557397199883e-01  1.3234416805114034e-03
4  6.1663011757768182e-01  9.0632150537780370e-04
5  6.1691099154451134e-01  8.1937100751706992e-04
6  6.1436983343059082e-01  9.6785113393476913e-04
7  6.1422332093434506e-01  6.6542216329256950e-04
8  6.1228005223982684e-01  5.5805662305732386e-04
9  6.1210740705335998e-01  8.4978003401107787e-04
10  6.1273784337714943e-01  7.1948003857471362e-04
11  6.0941950701937631e-01  8.7774624507500239e-04
12  6.0897074231267845e-01  7.9614610952573502e-04
13  6.0667105819675038e-01  1.0272911482080390e-03
14  6.0570213229105796e-01  6.8671313129624540e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt16/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0356234585949566e+00  7.7622576202740186e-04
1  8.3480811020252366e-01  1.3146405581132249e-03
2  7.7712453548148530e-01  9.3406239267415148e-04
3  7.5383439233568061e-01  1.3246578405760356e-03
4  7.4189051439587472e-01  1.3749957091509940e-03
5  7.3444143336833789e-01  1.4985472270036997e-03
6  7.2759907160063797e-01  1.4004154487958895e-03
7  7.2173619649043597e-01  1.2260499274177985e-03
8  7.2005150699543452e-01  1.3309939939728710e-03
9  7.1448487358959833e-01  1.4863025753754295e-03
10  7.0991890019609794e-01  1.5742532861684347e-03
11  7.0499938770231185e-01  1.2496759808530303e-03
12  7.0054862421397091e-01  1.9896757353487812e-03
13  6.9423331479259565e-01  1.8581365112136118e-03
14  6.8067357048625876e-01  1.3557110945421704e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt18/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8789109057778659e-01  6.7506298323903808e-04
1  6.7528284353314882e-01  5.9394490106963417e-04
2  6.3534061172521528e-01  1.0045253625695447e-03
3  6.2319149438869914e-01  8.0836683265680161e-04
4  6.1995725786906519e-01  7.9511150685964566e-04
5  6.1572866724186226e-01  1.0524088289302581e-03
6  6.1676239630773799e-01  1.0011354225941498e-03
7  6.1424941831958502e-01  6.6459996220932707e-04
8  6.1448803265428753e-01  8.5200982663505428e-04
9  6.1346233021546159e-01  8.0204592076104503e-04
10  6.1387480634656166e-01  5.5201185666698088e-04
11  6.1330011318194677e-01  6.7940040700037701e-04
12  6.1383457859590984e-01  6.9847111139925537e-04
13  6.1149186322048510e-01  4.8327672264240180e-04
14  6.1150321225274618e-01  6.1005138659870175e-04
15  6.1074113932997565e-01  4.5883683671730596e-04
16  6.0834338277760580e-01  7.6118595239868503e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt18/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0361615105699444e+00  8.5634355117308999e-04
1  8.3672474110139261e-01  1.2856911318847775e-03
2  7.7730421195892785e-01  1.5353977176410637e-03
3  7.5632681108033795e-01  9.0232610588595588e-04
4  7.4311001190667436e-01  8.8641166913153255e-04
5  7.3521694904189361e-01  1.1192794826048425e-03
6  7.3034227174205224e-01  1.4905994394162428e-03
7  7.2458676739721772e-01  1.4938158843912943e-03
8  7.2292582909281100e-01  9.3465011216260915e-04
9  7.1860683387482782e-01  1.6370252754031196e-03
10  7.1736781110238346e-01  1.2492945787953131e-03
11  7.1442635445765545e-01  1.4445354696000022e-03
12  7.1026103943730678e-01  1.3384952020437523e-03
13  7.0675294479580009e-01  2.0177770809608510e-03
14  7.0879944316675336e-01  2.0851837636211012e-03
15  6.9619649297378694e-01  1.5820151883541905e-03
16  6.8979130853104476e-01  1.3874872626873441e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt20/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8606582697463021e-01  9.8221484408243711e-04
1  6.7411572805642128e-01  8.1519574802119696e-04
2  6.3642269016337372e-01  1.0286163364287885e-03
3  6.2533472839708093e-01  6.5035893252096341e-04
4  6.2061455409117805e-01  8.3342465376490911e-04
5  6.1842619798440046e-01  1.0728396256152138e-03
6  6.1613287288253626e-01  1.1247873825396206e-03
7  6.1740172265650961e-01  9.4358859384444517e-04
8  6.1514250183630192e-01  8.4234752806307701e-04
9  6.1480979517481926e-01  9.7221164187980360e-04
10  6.1544695119875692e-01  8.5896077680284295e-04
11  6.1495753277109855e-01  8.1899264637979522e-04
12  6.1322839143539709e-01  6.7262201607581505e-04
13  6.1567126963618779e-01  9.5305373723900122e-04
14  6.1329886093343300e-01  8.8111879751954776e-04
15  6.1418723687363297e-01  9.5755990426752379e-04
16  6.1236980043412204e-01  7.4840167654268948e-04
17  6.1283093789229959e-01  5.9661853102445286e-04
18  6.1167974525270796e-01  7.5085975654424662e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt20/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0354405549501469e+00  8.9402789887771557e-04
1  8.3682697609331602e-01  6.5457615961869448e-04
2  7.7770147569750969e-01  7.1769981370705261e-04
3  7.5782479522204216e-01  1.2790860953886954e-03
4  7.4609146357081102e-01  1.3889121224825158e-03
5  7.3526108770006637e-01  1.2507986361887551e-03
6  7.3182042740603159e-01  1.2223178123845567e-03
7  7.2939402044966595e-01  6.8766824345394516e-04
8  7.2593949057490526e-01  1.4451520379975095e-03
9  7.2328961650168877e-01  1.2716350008932847e-03
10  7.2324029233395559e-01  1.2046726217305691e-03
11  7.2092205460306991e-01  1.0218880537945429e-03
12  7.1615719456728677e-01  1.1905880196039097e-03
13  7.1581481385170409e-01  8.6746333158425849e-04
14  7.1056155444706248e-01  1.5444730389252823e-03
15  7.1135219834965269e-01  2.0483581201652802e-03
16  7.0906260260603804e-01  2.4308554963364606e-03
17  7.0741550481434490e-01  2.1416773750561587e-03
18  7.0166470616914545e-01  2.4401753731338243e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt22/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8597005905370951e-01  9.9598477710794711e-04
1  6.7338925346533929e-01  1.0379621838932033e-03
2  6.3704916143762980e-01  9.6178075693035864e-04
3  6.2404233251044749e-01  1.2456302771803459e-03
4  6.2070124555392225e-01  7.7164341134468382e-04
5  6.1904131162384612e-01  1.2788903926488019e-03
6  6.1662297714061021e-01  1.2087061138944079e-03
7  6.1688150648087592e-01  7.4121553043308139e-04
8  6.1591098209644779e-01  5.0170096902456838e-04
9  6.1456683478785645e-01  8.8839785873614358e-04
10  6.1588714409660106e-01  6.6429902504285823e-04
11  6.1245144477853919e-01  6.2364693233350299e-04
12  6.1616863777494779e-01  5.8761004093198558e-04
13  6.1294693578886827e-01  7.6162327157778458e-04
14  6.1438679268634533e-01  8.9132197864544933e-04
15  6.1496630608707137e-01  3.0593236044299812e-04
16  6.1343728531687447e-01  7.2899061672298475e-04
17  6.1291559245243843e-01  8.1176507125393547e-04
18  6.1373249623565607e-01  7.8275334621516197e-04
19  6.1324657569721785e-01  7.2329573988399011e-04
20  6.1231270955173422e-01  9.0278849997435225e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt22/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0365523421147809e+00  1.1049213258105543e-03
1  8.3848656640617458e-01  1.4387399944636393e-03
2  7.7970021428757241e-01  1.2375037866965209e-03
3  7.5805328691993701e-01  1.4300731309197855e-03
4  7.4455432571484492e-01  1.4929803526893938e-03
5  7.3711096958048783e-01  9.4577624476230976e-04
6  7.3365062903627298e-01  1.6489724887396842e-03
7  7.2798234977392440e-01  1.4950520523858901e-03
8  7.2899292333075372e-01  1.7064456807993557e-03
9  7.2349801888268350e-01  1.9403871575794113e-03
10  7.2410020907853201e-01  8.5872552211770971e-04
11  7.2017135622481709e-01  1.3115970785450078e-03
12  7.2075393118824338e-01  1.4872433570880313e-03
13  7.1537653089985553e-01  1.7633277674812648e-03
14  7.1951322013899255e-01  2.2948066784693904e-03
15  7.1690255107193779e-01  2.3188181453847050e-03
16  7.1456139041424493e-01  1.3079565751490619e-03
17  7.1181409258131123e-01  2.5159379045272454e-03
18  7.0884523165423252e-01  2.9901743195028135e-03
19  7.1238382309847703e-01  3.2746444598318295e-03
20  7.0413879524295631e-01  2.1867577167114286e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt24/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8599572135400151e-01  8.9777431218667641e-04
1  6.7613306169534604e-01  8.4365432298840414e-04
2  6.3578160321800081e-01  1.2143433195276358e-03
3  6.2453457477923613e-01  1.0196116234938565e-03
4  6.2081461987638353e-01  8.1822817034745061e-04
5  6.1835505439990768e-01  8.6337917189913322e-04
6  6.1712783913678892e-01  9.1217687510918325e-04
7  6.1627015379177386e-01  7.5999772241487748e-04
8  6.1669094321570339e-01  7.4079199665662168e-04
9  6.1735865241034493e-01  9.4923947902689752e-04
10  6.1484027036632727e-01  1.0412684804562452e-03
11  6.1487602253782336e-01  8.2853755158775915e-04
12  6.1615108770588178e-01  7.3814369350266179e-04
13  6.1381268693921576e-01  7.9768245852035002e-04
14  6.1410009239452457e-01  8.1324201087427386e-04
15  6.1523583455276420e-01  5.7200296600394356e-04
16  6.1589680584246964e-01  7.2475008347583478e-04
17  6.1385230791719769e-01  5.2961900594661988e-04
18  6.1447952200652289e-01  9.0473021265832581e-04
19  6.1544232643000052e-01  7.8113974993866762e-04
20  6.1445888944059113e-01  6.5984807693420487e-04
21  6.1391366692897043e-01  8.3481679833192482e-04
22  6.1315204005979340e-01  5.2710553160173154e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt24/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0378538693290151e+00  1.1047646758046731e-03
1  8.3690192698365229e-01  1.0202602240861358e-03
2  7.7713390353425504e-01  8.5025981026056309e-04
3  7.5828012259447519e-01  1.2696532377163546e-03
4  7.4570214320368078e-01  1.1447639843802846e-03
5  7.3726549681297160e-01  1.0504239529446895e-03
6  7.3337528057426327e-01  1.6602854773861168e-03
7  7.3014312625367728e-01  1.2036549248063064e-03
8  7.2879079890653842e-01  1.2387961400126411e-03
9  7.2535041176749127e-01  1.5986992766920370e-03
10  7.2719262945484842e-01  1.9891896150602650e-03
11  7.2146061335144418e-01  6.5858124616712140e-04
12  7.2627047821024582e-01  1.6268948521557553e-03
13  7.2182075058603157e-01  2.2732983754977449e-03
14  7.2320205952194427e-01  2.2297343629064841e-03
15  7.1756210902636830e-01  3.3111546299823820e-03
16  7.2149409147196075e-01  1.8169749529222128e-03
17  7.1985299491837085e-01  1.9713570161282940e-03
18  7.1583074259694501e-01  1.9289877043354800e-03
19  7.1470880576182172e-01  2.4882614953452352e-03
20  7.1778639178393722e-01  2.9241326887090627e-03
21  7.1039866995715739e-01  2.1325337904687510e-03
22  7.0877385187375985e-01  3.9859061040996300e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt26/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8745070063046394e-01  9.5322616120318453e-04
1  6.7513279089256251e-01  7.0191184921834945e-04
2  6.3553363359075599e-01  1.1736792765610965e-03
3  6.2620635663109359e-01  9.5603700383020370e-04
4  6.1971957517243481e-01  9.8984567501623761e-04
5  6.1954987530867667e-01  1.1684833651416796e-03
6  6.1694553833655918e-01  7.4407029526175580e-04
7  6.1644591194977250e-01  1.0392715607776947e-03
8  6.1715192179579970e-01  8.3610416200003931e-04
9  6.1817776616466935e-01  7.7680980440920629e-04
10  6.1507671756369464e-01  7.0346962829987076e-04
11  6.1648619170651076e-01  8.1995252811328280e-04
12  6.1660520464983615e-01  6.3755150445330788e-04
13  6.1471481445307219e-01  6.0575194142147644e-04
14  6.1355843077656336e-01  5.8112494744124983e-04
15  6.1614352881680512e-01  5.0949054611138368e-04
16  6.1554827395779710e-01  4.6080394336964805e-04
17  6.1396875499575376e-01  7.1813029470263847e-04
18  6.1517133870063034e-01  6.4253912078208021e-04
19  6.1546634242618992e-01  2.6436905304051906e-04
20  6.1438027018132801e-01  1.0193191103487023e-03
21  6.1335300668549952e-01  7.2789015434154131e-04
22  6.1452465227141917e-01  3.8258337459891225e-04
23  6.1337391909634209e-01  7.9380093631711997e-04
24  6.1255295709574664e-01  8.6005046891415675e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt26/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0357617455962109e+00  7.7759500307112133e-04
1  8.3692659332470432e-01  1.0414546882254749e-03
2  7.7823139808095321e-01  1.1857125579537828e-03
3  7.5678794156502760e-01  9.4153025949536952e-04
4  7.4632802495437589e-01  1.5601480328559286e-03
5  7.3783862586841653e-01  8.0874556231279695e-04
6  7.3252191755401008e-01  1.2691484799439163e-03
7  7.2956927701669605e-01  1.5140204125675945e-03
8  7.2694803930581575e-01  1.8124776031027468e-03
9  7.2794178041561364e-01  1.3185799556653729e-03
10  7.2398158737143536e-01  1.5020527741880240e-03
11  7.2264664067121787e-01  1.6151329867127716e-03
12  7.2240395313401806e-01  1.8939080548598345e-03
13  7.2370790868831947e-01  1.2690721925445428e-03
14  7.2387465430185061e-01  5.7579773445884516e-04
15  7.2113371523633241e-01  1.9554467065754878e-03
16  7.2118832428718405e-01  2.4376412899381915e-03
17  7.1789578028724743e-01  2.5878307795185198e-03
18  7.1999331223939056e-01  3.2393745026121040e-03
19  7.1979252943622085e-01  2.1721315688505980e-03
20  7.1980973136563342e-01  2.9304868211717256e-03
21  7.1494113041091578e-01  3.2795972448600294e-03
22  7.1199930641281017e-01  3.6993721596640522e-03
23  7.1478581098662697e-01  1.7040753409314517e-03
24  7.1272599071916287e-01  5.3358660148399651e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt28/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8646286113159145e-01  7.4956343917605367e-04
1  6.7480614759521695e-01  8.8536207593717408e-04
2  6.3557079736407496e-01  6.1725044006291608e-04
3  6.2546399668187436e-01  7.1723666312217751e-04
4  6.2008369335485836e-01  8.8001194748711360e-04
5  6.2010268094455712e-01  6.0901468928954727e-04
6  6.1807969744780311e-01  8.0632114995879921e-04
7  6.1645487685583022e-01  7.1689161378544672e-04
8  6.1748904097021962e-01  1.1054390311514657e-03
9  6.1550065221294870e-01  9.3775692523745001e-04
10  6.1417295838812302e-01  5.3373236958944692e-04
11  6.1668224227218593e-01  3.8504658892709096e-04
12  6.1742010963997529e-01  7.0069428545784245e-04
13  6.1484774966361311e-01  1.0188753027343836e-03
14  6.1486879967244801e-01  5.9914369181204223e-04
15  6.1552113434301836e-01  5.6453455450952543e-04
16  6.1583350846178997e-01  6.6669843813070789e-04
17  6.1553378230624312e-01  6.7104824143048903e-04
18  6.1507879772321972e-01  6.1476531840820949e-04
19  6.1530796746600047e-01  9.2110753911113041e-04
20  6.1713302782005885e-01  1.0345458694084085e-03
21  6.1505776460709727e-01  5.3663287642310433e-04
22  6.1513862854665158e-01  9.1807210300656164e-04
23  6.1416287493411248e-01  7.2666317359090262e-04
24  6.1581971521033396e-01  5.7250191631212763e-04
25  6.1502225151129153e-01  6.9531928863913388e-04
26  6.1230923124810777e-01  6.7045769547582304e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt28/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0377188276848828e+00  6.9717174597581824e-04
1  8.3782873836634963e-01  1.1913604974202257e-03
2  7.7775711252457813e-01  1.0589568974775957e-03
3  7.5691482767139662e-01  1.1027730745419321e-03
4  7.4686593344482655e-01  9.3602109759913406e-04
5  7.3780614294735858e-01  9.0631808687175624e-04
6  7.3579458360733518e-01  1.2762375803203815e-03
7  7.2878196643968285e-01  1.2893356184951747e-03
8  7.3010255489987352e-01  1.1672776516301951e-03
9  7.2659259343885108e-01  1.5956703547786355e-03
10  7.2239610337355686e-01  1.6999105339644736e-03
11  7.2324107389948633e-01  1.9280039759537958e-03
12  7.2383233396863800e-01  1.2432708873032670e-03
13  7.2353672594168983e-01  1.4856674578465259e-03
14  7.2079465342639115e-01  1.4902323127061225e-03
15  7.2248965075081384e-01  1.4089296232252522e-03
16  7.1943465081897551e-01  1.9197882489736741e-03
17  7.1763868543278986e-01  2.0374461368383120e-03
18  7.1899100274921302e-01  1.7775068412245801e-03
19  7.1595730473757924e-01  2.7599902410280607e-03
20  7.1922560878997621e-01  3.0074669463328240e-03
21  7.1988656982320010e-01  3.0779513113064539e-03
22  7.1853466013027978e-01  1.6527686230139922e-03
23  7.2099921734582895e-01  4.1469884130319289e-03
24  7.1579432482120053e-01  1.8013827175682763e-03
25  7.1137314298733689e-01  4.1988732311997084e-03
26  7.1067539992320983e-01  4.0106025267619624e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt30/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8491750964986049e-01  9.3441035781417824e-04
1  6.7543433611312353e-01  6.5685276135402115e-04
2  6.3708923993814681e-01  8.3994662862674641e-04
3  6.2400747775237542e-01  8.4542200731930670e-04
4  6.2151806290523681e-01  8.7740697061598543e-04
5  6.1884988407040931e-01  1.0449533959306814e-03
6  6.1548832794099506e-01  6.4526718090030845e-04
7  6.1682184125088368e-01  6.6743965312787744e-04
8  6.1584137222867630e-01  7.4416915032851606e-04
9  6.1597532818088807e-01  6.8319601769949829e-04
10  6.1555854129770793e-01  9.2208740402321488e-04
11  6.1624522249080604e-01  7.3734015613345454e-04
12  6.1427953101493593e-01  8.4769860269553066e-04
13  6.1508008910197687e-01  6.8905760259669983e-04
14  6.1495759677931494e-01  1.1292085608225391e-03
15  6.1438212714721430e-01  6.8739436733956179e-04
16  6.1653612349810660e-01  7.6185672489763410e-04
17  6.1560073528818571e-01  5.3847575119865868e-04
18  6.1475141719884996e-01  8.4594337502817945e-04
19  6.1498903634313684e-01  8.7351496638185435e-04
20  6.1468812407229834e-01  9.2357000566434385e-04
21  6.1411651447527449e-01  1.2431797749223187e-03
22  6.1491331947344696e-01  9.5587706756117502e-04
23  6.1546748742180546e-01  6.9595683460456435e-04
24  6.1409500456771116e-01  5.1188331814313898e-04
25  6.1555590579217168e-01  5.5658361322421916e-04
26  6.1411789573909326e-01  6.2397388346327801e-04
27  6.1480390811707653e-01  9.2928180472426640e-04
28  6.1474383201651250e-01  8.9362840298837893e-04


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt30/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0352296035393236e+00  9.1033234527674038e-04
1  8.4036082418471447e-01  9.3740294185398775e-04
2  7.7634253532348962e-01  1.1290516538330323e-03
3  7.5853833249278957e-01  1.6065507017926635e-03
4  7.4513236626510815e-01  1.0210784940124760e-03
5  7.4027786074616331e-01  1.0995730261209942e-03
6  7.3472193911898120e-01  1.7582273466398796e-03
7  7.3022928643682905e-01  1.5969405721561651e-03
8  7.2870448380903396e-01  1.2926547284809087e-03
9  7.2680100481409948e-01  6.7637387775709148e-04
10  7.2399224282270935e-01  1.6918875795665402e-03
11  7.2542703231597283e-01  1.4363279744248599e-03
12  7.2086417609896958e-01  1.3013157662879217e-03
13  7.2056374424797842e-01  2.1485783603950874e-03
14  7.2306995996337764e-01  2.2606196792051632e-03
15  7.1863431902320818e-01  1.6268615088257034e-03
16  7.1780529891690104e-01  3.0274318425389398e-03
17  7.1925956038045435e-01  2.3997479526627727e-03
18  7.1583753008200279e-01  3.0028130996499103e-03
19  7.2041594704089773e-01  3.1175384190265721e-03
20  7.1325081769230025e-01  3.1491024000633045e-03
21  7.2124328225108791e-01  4.3395813941880385e-03
22  7.1891805774142203e-01  3.2298134256501443e-03
23  7.1903732115928609e-01  3.2197045748502099e-03
24  7.1513989422623259e-01  2.9962030492026079e-03
25  7.2925712231439466e-01  5.4801818199675719e-03
26  7.1157986146182528e-01  2.1433428112231628e-03
27  7.1749104776846484e-01  4.7651123354353151e-03
28  7.2200484582014268e-01  6.6902565201871029e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt64/Upsilon/logRatio_singleMomentumNo0.dat <==
0  8.8876653020682317e-01  1.2075698228949507e-03
1  6.7276681622330115e-01  9.7961270914672782e-04
2  6.3683488024145185e-01  1.5998328949482280e-03
3  6.2647229155839135e-01  1.5698353859526276e-03
4  6.1987988211708334e-01  1.5589865721632214e-03
5  6.1843227996809458e-01  1.1666079239931245e-03
6  6.1979629809452308e-01  1.0193965980806879e-03
7  6.1508596053802045e-01  1.3469257369733421e-03
8  6.1709920353253034e-01  1.6239552559429743e-03
9  6.1768336867978491e-01  7.3165700762622369e-04
10  6.1451701885811261e-01  1.4945029113257397e-03
11  6.1644679619305109e-01  1.1507498431662720e-03
12  6.1544549248295100e-01  5.6825271230019170e-04
13  6.1579754757259419e-01  1.0487190508517571e-03
14  6.1605659933401591e-01  7.2818219887626015e-04
15  6.1578053347715089e-01  1.0829232064540541e-03
16  6.1269490516847536e-01  6.2465759502975825e-04
17  6.1651140506023849e-01  9.2219855801646707e-04
18  6.1310007048759030e-01  8.9479356203199230e-04
19  6.1522460815018620e-01  7.2264582362721293e-04
20  6.1549762514910233e-01  4.5635351059777028e-04
21  6.1408417359365053e-01  7.8719287272816321e-04
22  6.1654728329605735e-01  1.0781176610668857e-03
23  6.1447148941612306e-01  1.2957744184481355e-03
24  6.1650818153969167e-01  6.4739145100570867e-04
25  6.1545692254560547e-01  1.0496882494110029e-03
26  6.1577141449199657e-01  1.0688436745859562e-03
27  6.1398708234851829e-01  8.8317662358675737e-04
28  6.1396305085428682e-01  1.0316784303622353e-03
29  6.1540317039350123e-01  9.0299565661222214e-04
30  6.1426412986564505e-01  6.4450820251073866e-04
31  6.1582911790377814e-01  8.3861899900842358e-04
32  6.1596152409559957e-01  1.4033214253886554e-03
33  6.1342389871350889e-01  8.8384170657203917e-04
34  6.1619351050962157e-01  7.7297457937886807e-04
35  6.1487478230721393e-01  8.0960284723316826e-04
36  6.1383754168728133e-01  9.4678089577638150e-04
37  6.1525649868840249e-01  7.0285467789314834e-04
38  6.1489509038967616e-01  8.9815097529169084e-04
39  6.1613497793304817e-01  6.7512564943115040e-04
40  6.1515178351307553e-01  5.0250259551293372e-04
41  6.1485302197789349e-01  6.6996796093366558e-04
42  6.1546179481773389e-01  9.1440604552109198e-04
43  6.1618192993528254e-01  8.1690084793416805e-04
44  6.1587347790056457e-01  5.0297195672700053e-04
45  6.1498779137979109e-01  8.4582490226064609e-04
46  6.1553051887733590e-01  8.9000275426644290e-04
47  6.1449564021933778e-01  4.1747209555752869e-04
48  6.1508016702858725e-01  4.6510774733693770e-04
49  6.1421122261796535e-01  9.3280238493675764e-04
50  6.1656296373730857e-01  8.2229961529867428e-04
51  6.1515401861118746e-01  1.1296309244100879e-03
52  6.1540002612597855e-01  8.5580065025093023e-04
53  6.1491793833009389e-01  7.6792292313612536e-04
54  6.1473546208668628e-01  1.0336269859192477e-03


==> anc/data/fig3and4/corr_meff_GaussianSrc_a0493/nt64/chi0/logRatio_singleMomentumNo0.dat <==
0  1.0352557811618837e+00  1.1246596053767139e-03
1  8.3924267798914998e-01  1.0696890402427494e-03
2  7.7698557098902632e-01  8.8758806941029492e-04
3  7.5760181452697739e-01  1.3207100935170276e-03
4  7.4749393401170727e-01  1.5581220933748214e-03
5  7.3993940310408379e-01  2.0868790312246629e-03
6  7.3239960831282791e-01  1.5542089204611735e-03
7  7.2923817088524845e-01  1.9346448875228633e-03
8  7.3015395291880780e-01  2.3893318080301209e-03
9  7.2856990229157037e-01  1.5341838519299991e-03
10  7.2833441314029346e-01  2.6522895581449768e-03
11  7.2433254136689107e-01  1.3344107016591712e-03
12  7.2673062784503173e-01  2.9028886001323047e-03
13  7.2593965478617650e-01  2.2933636279359394e-03
14  7.1870351136000377e-01  2.6005562658284751e-03
15  7.1706764637253562e-01  3.5806152846001847e-03
16  7.2330990823872698e-01  2.1202396406075816e-03
17  7.1967524472721700e-01  1.6063764294887183e-03
18  7.1777527951565145e-01  2.5426945688612865e-03
19  7.2298433172017984e-01  4.4735546626914193e-03
20  7.2264028170312922e-01  2.1160512173498359e-03
21  7.1708477599265097e-01  3.0916924123869979e-03
22  7.1345482596787413e-01  3.6251779500265095e-03
23  7.1394449450112674e-01  5.7077358718088276e-03
24  7.1627145887360633e-01  5.1086074824354660e-03
25  7.3016579225376077e-01  4.7109188054039203e-03
26  7.1102417349200153e-01  7.0810170172912008e-03
27  7.2100165590212195e-01  7.7823860732414733e-03
28  7.2694760281309789e-01  3.8573010008966496e-03
29  7.2181526246266015e-01  8.7782738731709900e-03
30  7.0113485504229500e-01  8.7142883103755349e-03
31  7.2501105834101998e-01  9.6928870490969460e-03
32  7.0670998712604249e-01  9.4665232381146956e-03
33  7.1855389662259550e-01  8.6822663671695353e-03
34  7.0947288412434761e-01  7.9263577452576093e-03
35  6.9875019306189823e-01  1.3256950227442636e-02
36  7.2934859389356332e-01  9.1717307564185193e-03
37  7.6295823546710084e-01  1.6950999572558606e-02
38  6.9408552884355923e-01  1.9906482983263547e-02
39  7.4033110657112422e-01  1.1327872637776487e-02
40  7.9110408766386697e-01  3.4509995511756764e-02
41  7.2530039716513861e-01  3.9315482735042762e-02
42  7.2204579306800853e-01  3.0814185731375305e-02
43  6.9908804604327923e-01  2.4296303886313528e-02
44  7.0134432498254196e-01  3.4451420593674495e-02
45  7.1350467989164401e-01  5.3910195092781887e-02
46  7.5920997565744408e-01  4.0227373765729865e-02
47  6.7832206250166405e-01  4.4465342099956714e-02
48  6.8741266430004433e-01  5.4401480274005737e-02
49  6.6427295345255521e-01  5.5235597223669421e-02
50  7.9178333388690914e-01  7.2309803492380254e-02
51  7.5870461631726382e-01  9.8473002677158916e-02
52  8.7575266048404399e-01  7.2459658129196206e-02
53  5.7600822383081141e-01  7.5568814580820959e-02
54  5.9704950597979312e-01  1.2832470933043427e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt16/Upsilon_1/final_effmass.dat <==
0 9.0168366718306947e-01 5.7878043047088212e-04
1 6.5482200149872050e-01 5.6907610254652852e-04
2 6.2522749339158312e-01 5.6165112161976616e-04
3 6.1738952369410627e-01 5.2480778597885358e-04
4 6.1306018548605001e-01 5.4605759006498555e-04
5 6.1299828595822969e-01 5.2545753230648362e-04
6 6.1029248912264333e-01 5.2469862784398913e-04
7 6.1009774214294299e-01 5.2136324293505787e-04
8 6.1138668516270833e-01 5.1868167453694713e-04
9 6.0931863838762967e-01 5.1673559986420425e-04
10 6.0891501105908619e-01 5.2030494535304506e-04
11 6.0955761756486637e-01 5.0706260857236174e-04
12 6.0742301023655343e-01 5.2127782469302275e-04
13 6.0633550976460682e-01 5.0829699782317661e-04
14 6.0549296606096648e-01 4.9749405586518858e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt16/Upsilon_2/final_effmass.dat <==
0 1.3735860498084376e+00 1.3696737805362069e-03
1 8.3732320444484154e-01 1.5573428374427989e-03
2 7.8375800000755913e-01 1.6140764383337780e-03
3 7.6215983042499957e-01 1.7122963321190010e-03
4 7.4333269801217527e-01 1.9114001484450416e-03
5 7.4074655660020960e-01 2.0171520267109333e-03
6 7.2876386068142307e-01 2.2343097283167301e-03
7 7.2315555216404304e-01 2.4850043647753894e-03
8 7.1871216644657410e-01 2.6708235830873450e-03
9 7.1029278466913937e-01 2.7793440641074030e-03
10 6.9749106396140026e-01 3.0880558913128908e-03
11 6.9842436233805882e-01 3.3202315276350536e-03
12 6.7087786095460789e-01 3.5718961093409440e-03
13 6.4161491653548697e-01 3.6901263097237624e-03
14 6.1156216279800579e-01 3.7101222923463517e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt16/Upsilon_3/final_effmass.dat <==
0 1.7997456791130666e+00 2.2114364939997966e-03
1 9.7371566886507388e-01 2.7521321673376065e-03
2 8.9327390333010048e-01 2.7642525729679734e-03
3 8.5943303638018875e-01 3.2165060841747861e-03
4 8.2152890572888460e-01 3.7438286458414405e-03
5 8.1280744598405286e-01 4.1058424640272317e-03
6 7.9509658500561575e-01 4.9295632926484867e-03
7 7.7265314404692775e-01 5.5970383158842063e-03
8 7.6815684383056126e-01 6.2644650270955449e-03
9 7.3684699148077404e-01 6.8604474501585688e-03
10 7.0699560435407061e-01 7.5937596704137578e-03
11 7.0915808734603658e-01 8.5072029663636473e-03
12 6.2171017159041453e-01 9.0133181063006829e-03
13 5.6881552600203333e-01 9.1120175341276033e-03
14 4.7413535255817152e-01 8.3365231129292616e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt16/chi0_1/final_effmass.dat <==
0 1.1814368036007243e+00 1.0500698931386054e-03
1 7.8283013887495856e-01 1.0968560350317347e-03
2 7.4070868575093685e-01 1.1616499022362170e-03
3 7.2570885072454372e-01 1.1581176181610919e-03
4 7.1386865741889549e-01 1.2672120083094818e-03
5 7.1319730008035886e-01 1.3223356559421973e-03
6 7.0557722002433843e-01 1.4189829707681456e-03
7 7.0330862290717699e-01 1.6035800711446946e-03
8 7.0409251670743389e-01 1.5914873460537438e-03
9 6.9797698744897008e-01 1.6976885159075694e-03
10 6.9248579542371402e-01 1.8182322904075621e-03
11 6.9363990565413991e-01 1.8341390744710528e-03
12 6.8215496750299076e-01 1.9966850592264551e-03
13 6.6934163391199086e-01 2.1106480793078308e-03
14 6.5616898887348096e-01 2.1106247901641062e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt16/chi0_2/final_effmass.dat <==
0 1.6440000630468186e+00 1.9439806410592730e-03
1 9.2654998490521101e-01 2.2266120321171590e-03
2 8.5651196616470116e-01 2.4384039495218834e-03
3 8.2648781600990495e-01 2.6954725028638382e-03
4 7.9736474791218315e-01 3.0097560088496733e-03
5 7.9062236456858270e-01 3.3653648439354589e-03
6 7.7451503433361146e-01 3.7720483836322094e-03
7 7.6094048062145525e-01 4.4184720736768490e-03
8 7.5600974231109130e-01 4.6720948893881342e-03
9 7.3338761999284297e-01 5.2504864045791466e-03
10 7.1298688674210164e-01 5.8166170646687387e-03
11 7.1261046578868970e-01 6.2865319208129655e-03
12 6.5361222571946354e-01 6.8226390036610907e-03
13 6.0845102732338563e-01 6.9097613583806172e-03
14 5.3995390632876472e-01 6.7686036840091113e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt16/chi0_3/final_effmass.dat <==
0 2.0210071076917067e+00 2.8472558950221050e-03
1 1.0475995030957888e+00 3.5162271424018510e-03
2 9.5059600418179668e-01 3.8648734997377421e-03
3 9.1215329961557312e-01 4.4569474466810144e-03
4 8.6453439894900530e-01 5.4722579301799135e-03
5 8.4703407696985189e-01 6.3672582837041025e-03
6 8.2710216033988782e-01 7.3761590278136335e-03
7 7.9681112130075271e-01 9.0986897955237511e-03
8 7.9928353850564626e-01 1.0395213450725138e-02
9 7.4736514609447235e-01 1.1295462435522041e-02
10 6.9669175197907351e-01 1.2457935654192731e-02
11 7.1072910788869459e-01 1.3704376817529007e-02
12 5.8450845514561056e-01 1.4041036724685152e-02
13 5.1787193362282946e-01 1.4272098915651066e-02
14 3.9240887384198775e-01 1.2471518874145937e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt18/Upsilon_1/final_effmass.dat <==
0 9.0069133148130265e-01 6.6622390108439511e-04
1 6.5574550156399825e-01 6.4858323510974536e-04
2 6.2529374721894548e-01 6.2686629915886805e-04
3 6.1797716661588864e-01 6.0072140159850296e-04
4 6.1413071655438567e-01 5.7811761342485557e-04
5 6.1440284535474854e-01 6.1150264223397421e-04
6 6.1361804679369558e-01 5.8714091664624490e-04
7 6.1191550197107913e-01 5.9352717773353270e-04
8 6.1232825122286316e-01 6.0098587380974511e-04
9 6.1183029971641845e-01 5.9515409477683967e-04
10 6.1068189999106082e-01 5.8543138343403189e-04
11 6.1227181154326815e-01 5.7778664993557438e-04
12 6.1068333182294943e-01 5.6521415935817387e-04
13 6.1033324815028456e-01 5.7451711400302585e-04
14 6.1014043080049629e-01 5.8366524341812998e-04
15 6.1010261315315517e-01 5.5819449187521908e-04
16 6.0839152579812950e-01 5.5483454635552043e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt18/Upsilon_2/final_effmass.dat <==
0 1.3705725713260812e+00 1.5375039058393991e-03
1 8.3998872118451895e-01 1.7613955744719689e-03
2 7.8225572939212173e-01 1.9054705281140727e-03
3 7.6586746109344384e-01 1.9922608703335509e-03
4 7.4889814963416745e-01 2.0821938468351675e-03
5 7.4717970963377778e-01 2.3741042984204430e-03
6 7.4364625055752898e-01 2.6040473882061876e-03
7 7.3726084117062762e-01 2.8065235941128197e-03
8 7.3329420123275857e-01 3.1092192898228843e-03
9 7.2707635153588424e-01 3.4131176945417785e-03
10 7.1881834362110553e-01 3.5023594619231213e-03
11 7.1590721143603075e-01 3.8369689633739323e-03
12 7.0787383487667310e-01 4.1802566692615839e-03
13 6.9987691222040704e-01 4.5569511086729353e-03
14 6.9108506697547400e-01 5.0370797909919940e-03
15 6.7149284266337128e-01 5.4576090529793175e-03
16 6.3020127613467580e-01 5.5736356070580362e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt18/Upsilon_3/final_effmass.dat <==
0 1.7953803466152689e+00 2.4328604687999800e-03
1 9.7533453861218788e-01 3.0391104958918946e-03
2 8.9183169512072369e-01 3.2749124448063771e-03
3 8.6637359401526615e-01 3.6116622366404449e-03
4 8.3469529973118028e-01 4.0975816580058888e-03
5 8.2448545190760025e-01 5.0523974673905014e-03
6 8.1820609468421113e-01 5.7260519786344055e-03
7 8.0561777880360341e-01 6.4948073076255275e-03
8 7.9096970522260457e-01 7.4806385729383473e-03
9 7.7738835114319516e-01 8.9496713515067050e-03
10 7.4769781245188449e-01 9.8043923818551537e-03
11 7.3630920862216742e-01 1.0923900532136654e-02
12 7.3888588002582833e-01 1.2059146640254759e-02
13 6.7942814313064259e-01 1.2776545399846184e-02
14 6.6509457341529665e-01 1.3532413751025540e-02
15 5.8460781602897138e-01 1.4219191563972222e-02
16 4.9907932797701338e-01 1.3667955273027943e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt18/chi0_1/final_effmass.dat <==
0 1.1795149157109299e+00 1.1519672747435372e-03
1 7.8455326545782578e-01 1.2399170853886199e-03
2 7.3936171877201640e-01 1.2986025319973171e-03
3 7.2788811739412596e-01 1.3517784651009279e-03
4 7.1693425093684238e-01 1.4092547308096615e-03
5 7.1723171550467169e-01 1.5332120080615574e-03
6 7.1490051504089291e-01 1.6331282380079859e-03
7 7.1134015104732062e-01 1.7224944324631952e-03
8 7.1001111608266054e-01 1.7858689376222259e-03
9 7.0896340263473856e-01 1.9745614235335829e-03
10 7.0329413076099678e-01 1.9849441555195302e-03
11 7.0422058581546154e-01 2.1232362602574550e-03
12 6.9767189532427021e-01 2.2717488164014643e-03
13 6.9596350914907013e-01 2.4279348824784996e-03
14 6.9399995084087440e-01 2.5885957112493641e-03
15 6.8719452036116779e-01 2.8351333489556874e-03
16 6.7039502346718338e-01 2.9090213256152131e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt18/chi0_2/final_effmass.dat <==
0 1.6401616703267934e+00 2.0453493359164909e-03
1 9.2853055067390122e-01 2.5080578327957292e-03
2 8.5424003819858640e-01 2.8291090169861866e-03
3 8.3249449275878806e-01 3.0156117335051746e-03
4 8.0714886489480131e-01 3.2764929597854930e-03
5 8.0021974700002407e-01 4.1112417146940139e-03
6 7.9335209997235379e-01 4.5114122168090631e-03
7 7.8437117389315547e-01 5.0601784523012228e-03
8 7.7824311443821470e-01 5.6035559690214010e-03
9 7.6674043424056459e-01 6.6106297061864217e-03
10 7.4469119698730846e-01 7.2771886126362650e-03
11 7.3588793229997662e-01 7.9356336001612515e-03
12 7.3188371912929862e-01 8.8325872048280463e-03
13 7.0306633157663456e-01 9.2616455799779951e-03
14 6.8871413461736819e-01 1.0380890664398290e-02
15 6.3366859850896140e-01 1.0845558913352593e-02
16 5.5904218242008463e-01 1.1048866532735291e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt18/chi0_3/final_effmass.dat <==
0 2.0169858592640644e+00 3.0308503288103417e-03
1 1.0487814818233416e+00 3.8574913193485383e-03
2 9.4833513386352175e-01 4.3951810730726848e-03
3 9.1947778774391420e-01 5.0372682168782212e-03
4 8.8200109569624718e-01 5.8873251223209300e-03
5 8.6068944328718366e-01 7.4343627658709499e-03
6 8.5329839322840262e-01 9.3197526205850423e-03
7 8.4049958507665812e-01 1.0509683204733555e-02
8 8.2527686309829695e-01 1.2627048560059473e-02
9 8.0194701833795901e-01 1.5078390909903483e-02
10 7.5848077188877872e-01 1.6732944024062446e-02
11 7.4610546322636395e-01 1.8564031893713362e-02
12 7.3778872904447246e-01 2.0495503343810673e-02
13 6.5730887802704574e-01 2.2821240917300756e-02
14 6.2077996936000313e-01 2.3046429990787987e-02
15 5.3399588417219490e-01 2.2280097679868271e-02
16 4.1612774518547968e-01 2.0432660490811660e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt20/Upsilon_1/final_effmass.dat <==
0 9.0110558269653018e-01 6.9901946784778346e-04
1 6.5590212906487033e-01 6.7551840012702868e-04
2 6.2568543416438538e-01 6.5971696365219046e-04
3 6.1952471079517690e-01 6.4839316796938551e-04
4 6.1664262726566421e-01 6.5771966839223150e-04
5 6.1540380486874313e-01 6.7284384415888798e-04
6 6.1362813843103625e-01 6.2774756483896521e-04
7 6.1397638758380191e-01 6.4823886366138783e-04
8 6.1291393582383757e-01 6.2096041957726555e-04
9 6.1387377517570685e-01 6.2291476388198763e-04
10 6.1245037615225417e-01 6.6140758999155835e-04
11 6.1343614780042655e-01 6.1902182712936238e-04
12 6.1133317671624277e-01 6.1050939650730829e-04
13 6.1324932784781239e-01 6.0428662065892258e-04
14 6.1123457431792594e-01 6.2737986050509509e-04
15 6.1242157787500395e-01 6.2117310213682941e-04
16 6.1174022897875524e-01 5.8419613986226970e-04
17 6.1172874559491719e-01 5.9743194170380765e-04
18 6.1179644117450649e-01 5.9041392849246144e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt20/Upsilon_2/final_effmass.dat <==
0 1.3691179760192238e+00 1.7159348375541672e-03
1 8.3918348580622704e-01 1.8866639722410206e-03
2 7.8673213279748677e-01 1.9926595143312520e-03
3 7.7183733809237964e-01 2.1870998334936331e-03
4 7.5972700438146745e-01 2.2546648796081259e-03
5 7.5748470779954769e-01 2.5916652573545473e-03
6 7.4569593495842268e-01 2.7208467792956270e-03
7 7.4692889977028587e-01 2.9974498462004284e-03
8 7.3806200652057330e-01 3.4454071272534970e-03
9 7.3916796951857910e-01 3.5865549330024171e-03
10 7.3316527763100292e-01 4.1070129582735371e-03
11 7.3253249427348388e-01 4.4188407409254671e-03
12 7.2872756128499927e-01 4.9308947723392116e-03
13 7.2903581675770179e-01 5.1921027090480187e-03
14 7.1991100703132438e-01 5.9730278186247432e-03
15 7.0968090213548074e-01 6.3607354722362563e-03
16 7.1312706973442874e-01 6.8210414663701924e-03
17 6.8248124555283352e-01 7.5345235251451648e-03
18 6.7668028688021520e-01 8.1521653717696596e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt20/Upsilon_3/final_effmass.dat <==
0 1.7918223732159611e+00 2.7144500101696778e-03
1 9.7545344757437469e-01 3.1974762328865758e-03
2 9.0046373994199147e-01 3.3910657087079521e-03
3 8.7398878756798681e-01 4.0467534298431751e-03
4 8.4884541726180984e-01 4.3434478235923057e-03
5 8.4790635084354693e-01 5.3914362410764083e-03
6 8.2684521007019862e-01 6.1367392322930758e-03
7 8.2120673171766267e-01 7.4369226123752741e-03
8 8.0213970341477170e-01 8.6394712324415757e-03
9 7.9781402021643477e-01 9.6689523860435944e-03
10 7.8302981120485060e-01 1.1480852971172073e-02
11 7.9903539518766720e-01 1.3509121394769674e-02
12 7.7467004142483664e-01 1.5913294766988662e-02
13 7.5938577789346617e-01 1.7354333658817778e-02
14 7.2493027493398976e-01 1.9666914337144070e-02
15 7.2683465216434939e-01 2.1622077101253190e-02
16 6.5968179719374609e-01 2.3848864945288595e-02
17 6.0870946461899178e-01 2.4390981532291800e-02
18 5.6642577588938048e-01 2.4442450706920971e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt20/chi0_1/final_effmass.dat <==
0 1.1792358779687973e+00 1.2908564257130273e-03
1 7.8454604890589108e-01 1.2852221128748509e-03
2 7.4236309666385758e-01 1.3670228833605469e-03
3 7.3160024303164439e-01 1.4951450148716905e-03
4 7.2459800115571660e-01 1.5591956614463554e-03
5 7.2245527529947462e-01 1.6224083051090687e-03
6 7.1623334619218815e-01 1.7314200042004568e-03
7 7.1755833291663551e-01 1.8467394937682347e-03
8 7.1318156342862049e-01 1.9507778444524115e-03
9 7.1382275820298546e-01 2.0648974279151577e-03
10 7.0932808126677438e-01 2.2180355012528796e-03
11 7.1087371413276423e-01 2.4351623000863354e-03
12 7.0712154846165154e-01 2.6430042748020188e-03
13 7.0724724944690276e-01 2.6856307840877891e-03
14 7.0509576772573201e-01 2.9318248561610583e-03
15 7.0449029489463411e-01 3.1787178080259215e-03
16 7.0113018551290440e-01 3.3120175517351580e-03
17 6.9610076423567380e-01 3.6562704334057727e-03
18 6.9268466906325643e-01 3.9527202668608874e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt20/chi0_2/final_effmass.dat <==
0 1.6371495155623079e+00 2.2892833255863110e-03
1 9.2872765957486592e-01 2.5637003623332211e-03
2 8.6149307847866174e-01 2.9133291432056341e-03
3 8.3864889185962221e-01 3.2485675260208735e-03
4 8.2106758143556524e-01 3.6545300262014191e-03
5 8.1842221740775134e-01 4.1211631231904411e-03
6 7.9941305409509811e-01 4.7240564462258661e-03
7 7.9971392850561229e-01 5.6490893953621280e-03
8 7.8322199573244222e-01 6.3173508144951374e-03
9 7.8528084968422940e-01 7.1132431458186263e-03
10 7.6710248322564201e-01 8.0646074276067292e-03
11 7.7765706799368028e-01 8.9918177639857211e-03
12 7.6360129494364171e-01 1.1035670270504783e-02
13 7.6299378033677123e-01 1.2356446896724438e-02
14 7.3961492342314639e-01 1.3641238420565194e-02
15 7.3335513190325785e-01 1.5421591601164852e-02
16 6.9274638140500033e-01 1.6558792189455551e-02
17 6.5255265384522243e-01 1.8559130584270722e-02
18 6.3224784700043124e-01 1.8123055690187129e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt20/chi0_3/final_effmass.dat <==
0 2.0126205534768635e+00 3.4041049648445565e-03
1 1.0499032284012295e+00 4.1198003384950166e-03
2 9.6131439532387963e-01 4.4533884094143383e-03
3 9.2618600058902067e-01 5.4860648360600672e-03
4 8.9853733941969161e-01 6.3167768613323627e-03
5 8.9133782430198627e-01 8.0234282367009913e-03
6 8.7119974131137679e-01 9.8512817061344737e-03
7 8.6115010815497572e-01 1.2284651592060380e-02
8 8.2908014455867030e-01 1.4629760158571758e-02
9 8.2789029947974391e-01 1.6633254702365763e-02
10 8.1351827819667966e-01 2.0112904620819383e-02
11 8.0175824805273255e-01 2.3413914144846393e-02
12 8.0655949734148802e-01 2.9156765049101918e-02
13 7.7059134549373565e-01 3.3859542746633164e-02
14 6.9750295650535543e-01 3.6100304848965759e-02
15 7.0800143494532930e-01 3.9849532624432027e-02
16 6.3437041194304356e-01 4.1192154827477734e-02
17 5.5819437486591483e-01 4.2109597670775045e-02
18 4.7487701981899144e-01 3.8207864963325233e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt22/Upsilon_1/final_effmass.dat <==
0 9.0205985898778684e-01 6.1171582598573693e-04
1 6.5597634093335566e-01 6.0609652502097155e-04
2 6.2587545274198364e-01 5.5907928958975894e-04
3 6.1933989590611771e-01 5.9105198927378311e-04
4 6.1694341181074597e-01 5.4945790839644459e-04
5 6.1481049349097594e-01 5.6808190200074993e-04
6 6.1403744237098967e-01 5.3031338262377048e-04
7 6.1473326146733875e-01 5.4203123169138667e-04
8 6.1427065024044680e-01 5.4476414283088914e-04
9 6.1386292188212643e-01 5.3573897214609367e-04
10 6.1346021951948670e-01 5.2271750454857546e-04
11 6.1360093855178188e-01 5.5975898585680639e-04
12 6.1258375953304567e-01 5.5089945197472900e-04
13 6.1399799272757072e-01 5.2538950558667086e-04
14 6.1321963108208699e-01 5.2587855138086503e-04
15 6.1476095877103143e-01 5.2057136623928635e-04
16 6.1354055986604961e-01 5.2378455274271207e-04
17 6.1311492843619042e-01 5.2680358658674376e-04
18 6.1321159286858784e-01 5.0233109671415921e-04
19 6.1269468812170913e-01 4.9684108345626754e-04
20 6.1245664849559389e-01 5.1991145794449967e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt22/Upsilon_2/final_effmass.dat <==
0 1.3723809347824980e+00 1.4942528154342494e-03
1 8.4164869364716444e-01 1.5913021081519485e-03
2 7.8761635396832186e-01 1.7186556416863841e-03
3 7.7184457799648942e-01 1.8344375655653389e-03
4 7.6275952774812017e-01 1.9992153853639616e-03
5 7.5428267351940537e-01 2.2031226571717077e-03
6 7.5044335252689875e-01 2.3495937053278348e-03
7 7.5085931434807351e-01 2.5719590842018247e-03
8 7.5060671835121540e-01 2.9565837399695427e-03
9 7.4128695503106035e-01 3.2807714949870670e-03
10 7.4867319469281324e-01 3.4126861210110881e-03
11 7.4556224200527721e-01 3.8920446154340205e-03
12 7.3660657746208646e-01 4.4730066496336818e-03
13 7.4556216379344908e-01 5.0700715714606659e-03
14 7.3532319816596869e-01 5.4918780454878968e-03
15 7.4234492229615123e-01 6.1510857577964373e-03
16 7.2628284439583379e-01 6.8222272430791264e-03
17 7.3288135009648503e-01 7.2698591238377075e-03
18 7.1921494533062647e-01 8.4276675542276358e-03
19 6.9757622574854095e-01 9.1606347811782340e-03
20 6.9147833087247579e-01 9.6344923922696557e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt22/Upsilon_3/final_effmass.dat <==
0 1.7971804740298278e+00 2.3665724311869862e-03
1 9.7959188964172150e-01 2.7533662063243813e-03
2 9.0144593398269590e-01 3.0627570091926737e-03
3 8.7416267769630696e-01 3.4355303601827369e-03
4 8.5666882201825612e-01 4.0598411367481768e-03
5 8.4768253342342359e-01 4.6164103894679176e-03
6 8.3163563803688401e-01 5.2994774342284279e-03
7 8.3835690224069026e-01 6.2612050099354333e-03
8 8.2728632074874653e-01 7.6269285839234424e-03
9 8.0303490762157625e-01 9.0973038287444075e-03
10 8.2644100915022189e-01 1.0433087240854122e-02
11 8.3614850581871147e-01 1.2716315130784639e-02
12 7.8550355505589087e-01 1.5372831000036280e-02
13 8.3214760489317374e-01 1.7989383562256211e-02
14 7.7857110267120833e-01 2.0866393633052649e-02
15 8.1359165767416020e-01 2.5266731514075658e-02
16 7.3069548556322328e-01 2.9926042992688862e-02
17 7.3639401693897644e-01 3.1824253427047311e-02
18 6.6490377479328555e-01 3.4997814363321278e-02
19 6.7022269208588570e-01 3.8089696274237750e-02
20 5.8197283034459990e-01 3.7078907185554622e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt22/chi0_1/final_effmass.dat <==
0 1.1813512192902118e+00 1.1420956017433870e-03
1 7.8513242798717386e-01 1.1835996905233959e-03
2 7.4322611393134930e-01 1.2692190083353205e-03
3 7.3245949779506547e-01 1.2909414752434456e-03
4 7.2504368600962676e-01 1.4161386085779215e-03
5 7.1971330006108580e-01 1.4987033081746981e-03
6 7.1917227762474289e-01 1.4895642935225384e-03
7 7.1908434360242146e-01 1.6560842655582997e-03
8 7.1971852224294008e-01 1.7543106947820464e-03
9 7.1493201806267437e-01 1.9117580734564488e-03
10 7.1600492185816611e-01 1.9807994750042912e-03
11 7.1432838841123236e-01 2.1778507622862708e-03
12 7.1002670900465947e-01 2.2921536055161562e-03
13 7.1587328624437752e-01 2.4107837696591972e-03
14 7.1276795941516013e-01 2.6223050190781194e-03
15 7.1342953064284620e-01 2.9575651556755789e-03
16 7.0840405011634633e-01 3.1374885699202437e-03
17 7.1396983751936927e-01 3.3854450236103784e-03
18 7.0687321144555959e-01 3.5317320225087823e-03
19 6.9787339011439320e-01 3.9614709863132758e-03
20 6.9735348888967641e-01 4.0821393089358615e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt22/chi0_2/final_effmass.dat <==
0 1.6418744727428185e+00 2.0738946093086241e-03
1 9.3064450209765992e-01 2.4638790344519990e-03
2 8.6368279530070424e-01 2.6316195521715047e-03
3 8.4047343499874949e-01 2.8630203908834861e-03
4 8.2538198760400183e-01 3.3926684397425078e-03
5 8.1515423422714184e-01 3.8491179492364802e-03
6 8.0478088357222766e-01 4.3217419621267572e-03
7 8.0959582318964607e-01 5.0324484012324033e-03
8 8.0335585695534939e-01 5.8047402447247709e-03
9 7.8950571893902799e-01 6.9531137594918135e-03
10 8.0500209038238735e-01 7.5119775910960085e-03
11 8.0805495835511831e-01 9.2072752929824864e-03
12 7.7331280073189923e-01 1.0908514024494331e-02
13 8.0219105708153937e-01 1.2416574593211216e-02
14 7.7101881027447772e-01 1.4159478223837341e-02
15 7.9074325656728228e-01 1.7462303088886300e-02
16 7.4138740641722656e-01 1.9020966880734180e-02
17 7.5626008313798643e-01 2.1781618930744595e-02
18 7.1364015304456108e-01 2.4445604040214786e-02
19 7.1556981982984935e-01 2.5875638319397543e-02
20 6.1965416563366227e-01 2.7868136582012148e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt22/chi0_3/final_effmass.dat <==
0 2.0192433176410320e+00 3.0819049564447809e-03
1 1.0529903161787839e+00 3.7968941251103061e-03
2 9.6331363185572516e-01 4.3639602869337546e-03
3 9.2762497358965534e-01 4.8075545616586002e-03
4 9.0499893100305373e-01 6.0892250711918061e-03
5 9.0163592256431668e-01 7.4239770982211795e-03
6 8.6646865952083174e-01 8.7142824900959814e-03
7 8.9449053713878102e-01 1.1131533742959721e-02
8 8.5139110754833580e-01 1.3363510744757723e-02
9 8.4264780265077877e-01 1.6762491272519386e-02
10 8.6083202653638669e-01 2.0079182758859115e-02
11 8.9258724710461412e-01 2.6676255378256575e-02
12 7.9271725284872185e-01 3.1630160903351134e-02
13 8.6389377723423011e-01 3.8959976621940728e-02
14 7.6715591658084203e-01 4.4893762380862623e-02
15 8.7261961481015982e-01 5.4610459530468058e-02
16 6.1730427336618410e-01 6.0272680709855586e-02
17 7.8817258177357918e-01 6.9125968051022890e-02
18 5.9626755804335918e-01 7.2589338743158538e-02
19 6.1947564002884281e-01 7.0890303929233345e-02
20 4.2997004043904824e-01 6.6700126952127736e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt24/Upsilon_1/final_effmass.dat <==
0 9.0221660310677898e-01 6.5784145817460171e-04
1 6.5597742881657739e-01 6.6370663983084111e-04
2 6.2642864708039658e-01 6.6613007636673327e-04
3 6.2116946476874957e-01 6.5017524029276075e-04
4 6.1677665593334541e-01 6.1905257918903889e-04
5 6.1427605381689676e-01 6.2741471983596142e-04
6 6.1391734254611097e-01 6.3742452463355637e-04
7 6.1605733309055477e-01 6.0624441313616995e-04
8 6.1515800632265183e-01 6.0763621335013784e-04
9 6.1369632251668960e-01 5.9686092844335459e-04
10 6.1475928020038162e-01 5.9892565701347156e-04
11 6.1461262148231788e-01 6.0824820137428404e-04
12 6.1459121788807458e-01 6.3570414730373948e-04
13 6.1477709956702231e-01 5.8753654130483390e-04
14 6.1537694725082315e-01 6.0195795249418094e-04
15 6.1487558186385927e-01 5.8505516765194887e-04
16 6.1504589739415727e-01 6.0707389386827071e-04
17 6.1415473532186371e-01 6.0122110481608537e-04
18 6.1309130836738324e-01 5.7743562384793279e-04
19 6.1396791476577128e-01 5.8351792960409377e-04
20 6.1343439568696390e-01 5.5799025525271606e-04
21 6.1298205181674270e-01 5.6508430719759417e-04
22 6.1398442331879977e-01 5.5570343630650942e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt24/Upsilon_2/final_effmass.dat <==
0 1.3730719385071428e+00 1.5762667828251864e-03
1 8.4178664264242076e-01 1.8380209776870382e-03
2 7.9016253555553817e-01 1.9435263902201072e-03
3 7.7843246999310867e-01 2.0503308555207544e-03
4 7.6454876574793018e-01 2.2237040363716210e-03
5 7.5474707554333631e-01 2.4192974478971507e-03
6 7.5008660865742027e-01 2.7325638194070079e-03
7 7.6173969104043326e-01 3.0859859803397116e-03
8 7.5749969250591520e-01 3.3557801597035031e-03
9 7.4643226747991920e-01 3.7020588901649498e-03
10 7.5081419805379412e-01 4.1739186389381233e-03
11 7.5021504102809144e-01 4.5420611114920240e-03
12 7.5530880607104078e-01 5.1953776582948086e-03
13 7.5156353434063106e-01 5.6636411537370757e-03
14 7.4615879131853746e-01 6.3116636129760817e-03
15 7.4421612242414881e-01 7.2335477414051663e-03
16 7.5724858123144423e-01 8.2092498924789536e-03
17 7.3283655392333380e-01 9.1857029099846610e-03
18 7.2921177414642580e-01 1.0448815783297372e-02
19 7.3585612472468775e-01 1.1077020045084707e-02
20 7.4133273216392814e-01 1.2515511487398601e-02
21 7.0528040124347680e-01 1.4046463875541537e-02
22 7.3148744010175282e-01 1.5388392670361073e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt24/Upsilon_3/final_effmass.dat <==
0 1.7986201145308396e+00 2.5345052215539621e-03
1 9.8119553495395151e-01 3.1453230625518858e-03
2 9.0451761673216347e-01 3.2905339407076628e-03
3 8.8359978846210319e-01 3.7816211340135908e-03
4 8.6424437032766888e-01 4.4160539097066742e-03
5 8.4831844823697922e-01 5.1944967675889853e-03
6 8.3529169868580677e-01 6.2731649607080664e-03
7 8.5585143200727787e-01 7.4869882598407322e-03
8 8.4289188157822426e-01 8.7834283888377218e-03
9 8.3127921189006182e-01 1.0663052743399737e-02
10 8.2516400508191479e-01 1.2456148120204125e-02
11 8.1645669459747894e-01 1.5502165208791663e-02
12 8.5462247571129168e-01 1.8399657045842899e-02
13 8.3345708442579780e-01 2.3211881201473994e-02
14 7.8609092590388485e-01 2.8002606067899061e-02
15 8.4239494117982794e-01 3.3934465948569303e-02
16 7.8378060754837531e-01 4.0195505200721904e-02
17 7.9616328756096211e-01 4.6411278708699655e-02
18 7.5969558091346900e-01 5.4570805551845680e-02
19 7.0680993886039323e-01 5.8168921289282083e-02
20 7.8225553585220298e-01 6.5618912768569460e-02
21 6.6081278699112356e-01 7.7011609512616097e-02
22 6.1675539036213989e-01 7.7213978194637822e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt24/chi0_1/final_effmass.dat <==
0 1.1815664065081188e+00 1.1777611719598902e-03
1 7.8551515798724669e-01 1.3343878814217058e-03
2 7.4415498069810537e-01 1.3346283554492855e-03
3 7.3660858217442926e-01 1.4035538477995546e-03
4 7.2680243699668923e-01 1.4897156584545712e-03
5 7.1957940341746007e-01 1.5779984932884350e-03
6 7.1814435881378225e-01 1.6931710255585486e-03
7 7.2371882933913123e-01 1.8232308355961013e-03
8 7.2257088198739783e-01 1.8934830273050762e-03
9 7.1660311319189218e-01 2.0407207090292756e-03
10 7.1925169048790716e-01 2.1767504868286380e-03
11 7.1920517321758770e-01 2.3738193527983453e-03
12 7.1996288788237406e-01 2.5839318281580814e-03
13 7.1888698922718519e-01 2.7728464533686159e-03
14 7.1910425134129818e-01 3.0087193617921448e-03
15 7.1798147465922657e-01 3.2497422700508150e-03
16 7.2300736187241577e-01 3.4927268858681026e-03
17 7.1330677980204671e-01 3.7712158556936215e-03
18 7.0902793734848735e-01 4.0117664923537966e-03
19 7.1365339928160010e-01 4.5277554124150132e-03
20 7.1360396561378614e-01 4.8103346676040548e-03
21 7.0391225744343899e-01 5.3041234609497723e-03
22 7.1607694535051591e-01 5.7806955128928417e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt24/chi0_2/final_effmass.dat <==
0 1.6434030119355933e+00 2.1429278628919413e-03
1 9.3289303180009209e-01 2.6162215802125743e-03
2 8.6505318596612302e-01 2.7344976185103009e-03
3 8.5010771245080385e-01 3.1070123328719168e-03
4 8.3034862379051755e-01 3.5578214499433214e-03
5 8.1502141418337759e-01 4.1173434608124948e-03
6 8.0667792842307606e-01 4.8239242005415628e-03
7 8.2364661190303035e-01 5.7615320248473045e-03
8 8.1443758254954934e-01 6.4878605223608332e-03
9 8.0478618810490010e-01 7.8654239985452845e-03
10 8.0074907595522316e-01 8.6285137217089192e-03
11 8.0880715579026241e-01 1.0361084865282866e-02
12 8.1218338367293796e-01 1.2642950836485589e-02
13 8.0428581816550293e-01 1.4448662313399363e-02
14 7.8169641892149344e-01 1.7688801106516494e-02
15 7.9945555692470993e-01 2.0124642272976168e-02
16 7.9276770912807781e-01 2.4499312807248708e-02
17 7.8122361766625303e-01 2.7112641250787384e-02
18 7.6849393293111667e-01 3.1435487922115923e-02
19 7.2198176238367007e-01 3.4889937052135278e-02
20 7.7768002067253206e-01 4.0528368789863434e-02
21 7.1717191005483305e-01 4.6989761889497661e-02
22 6.6952984113479319e-01 4.9309951641732686e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt24/chi0_3/final_effmass.dat <==
0 2.0208868574507841e+00 3.2381083966273039e-03
1 1.0568578267436595e+00 4.2443115848418422e-03
2 9.6299269634952589e-01 4.4518350077493718e-03
3 9.4230638531749555e-01 5.3041122062064128e-03
4 9.1437531924613380e-01 6.3234419930676689e-03
5 8.9766855242792709e-01 7.9014470910546697e-03
6 8.8231434159519484e-01 9.8454437344336343e-03
7 8.9730878645443668e-01 1.2844443761865443e-02
8 8.8017393668296284e-01 1.5276065819174955e-02
9 8.9682788733377616e-01 1.9250992364625241e-02
10 8.4757812674586663e-01 2.3532587487276269e-02
11 8.3914334387594092e-01 2.9743042464370317e-02
12 9.0151112722487081e-01 3.6479138923646182e-02
13 8.6843432421159683e-01 4.5981550534626603e-02
14 8.1749127538533073e-01 5.8347241951112405e-02
15 8.6968785177520058e-01 7.3548218970169721e-02
16 7.5138878077434557e-01 8.7390771780491594e-02
17 9.7855192825366433e-01 1.0988024223917647e-01
18 7.2508199044712818e-01 1.3566587873407854e-01
19 5.7011402630699870e-01 1.3870803505708906e-01
20 7.5355067207331072e-01 1.4640351629544801e-01
21 5.5176567426247058e-01 1.5210020855724943e-01
22 4.8798638379957637e-01 1.3845992254259198e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt26/Upsilon_1/final_effmass.dat <==
0 9.0160985695556772e-01 7.8522456434459986e-04
1 6.5444300755853824e-01 7.8742002574272441e-04
2 6.2736133310609332e-01 7.6124545170308533e-04
3 6.1962595190339864e-01 7.2929130882615212e-04
4 6.1751331412635291e-01 7.4334431954292679e-04
5 6.1524442797736434e-01 7.4394693639001641e-04
6 6.1517413430970980e-01 7.0671969722679862e-04
7 6.1405248768760023e-01 7.1987242108628724e-04
8 6.1516237920565786e-01 7.2282701830461704e-04
9 6.1456928418124845e-01 6.9374352348050561e-04
10 6.1457042879426371e-01 6.9148495888626815e-04
11 6.1432866565971800e-01 6.9458853606529924e-04
12 6.1442282133987425e-01 6.8957831284677251e-04
13 6.1556642431981901e-01 7.1636465024293994e-04
14 6.1519618241866647e-01 6.9606143151268451e-04
15 6.1424350079255019e-01 6.5681308304499364e-04
16 6.1371438593967631e-01 6.9856467531714816e-04
17 6.1623145772481758e-01 6.9538803630042612e-04
18 6.1327336638969077e-01 6.6345097390951846e-04
19 6.1482872968856006e-01 6.5173759182357571e-04
20 6.1398536960095407e-01 6.4932933595074349e-04
21 6.1487429123417203e-01 6.4532807262840386e-04
22 6.1530432325982709e-01 6.6968349002549665e-04
23 6.1453043892638437e-01 6.5717389884556443e-04
24 6.1304311268414247e-01 6.6368566670904627e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt26/Upsilon_2/final_effmass.dat <==
0 1.3709132657065717e+00 1.8445364405212938e-03
1 8.4110695879817354e-01 2.0696429954745188e-03
2 7.9195940300125667e-01 2.2228558232160189e-03
3 7.7335477431548894e-01 2.3246134520237272e-03
4 7.6656954019676449e-01 2.6231777116733079e-03
5 7.5817008042030376e-01 2.9298077550810042e-03
6 7.6211645200143163e-01 3.2097648447044769e-03
7 7.5052645520759476e-01 3.5604773322054362e-03
8 7.5255909561945444e-01 3.8383475851068161e-03
9 7.5377904646390026e-01 4.2553986354298967e-03
10 7.4735333767393608e-01 4.8022635837935423e-03
11 7.5166204642109724e-01 5.1705306891547398e-03
12 7.5401988029445299e-01 5.8927275720278560e-03
13 7.5602090197683669e-01 6.5569043750810518e-03
14 7.5949290441501960e-01 7.5504727704859276e-03
15 7.4993404853722012e-01 8.4204391312028282e-03
16 7.3759541149697894e-01 9.4196268959901852e-03
17 7.6697265457873609e-01 1.1142887909723287e-02
18 7.4514235424487074e-01 1.2453044593775942e-02
19 7.3959385274663259e-01 1.3449356075025953e-02
20 7.4812968735106522e-01 1.5856512724634175e-02
21 7.1732018055250069e-01 1.7421307164125155e-02
22 7.6049567441272337e-01 1.9763201638903438e-02
23 7.5661187452845269e-01 2.2670063412833397e-02
24 7.0657697476662085e-01 2.5535994221845493e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt26/Upsilon_3/final_effmass.dat <==
0 1.7951244930374259e+00 2.9518185679491271e-03
1 9.8529656960548251e-01 3.4616878820717956e-03
2 9.0425256324032965e-01 3.8133618683738879e-03
3 8.8013631292872863e-01 4.2596401079268986e-03
4 8.6441510460299331e-01 4.9248920603421897e-03
5 8.4962888072978360e-01 6.0258393833091395e-03
6 8.6625561300570419e-01 7.1046276529900254e-03
7 8.3812051608640847e-01 8.7944081691030407e-03
8 8.3453547045385090e-01 1.0136681709271511e-02
9 8.4022944120282261e-01 1.2494506284711493e-02
10 8.3297773478289627e-01 1.4777215585946024e-02
11 8.3675970012013523e-01 1.8740733231019435e-02
12 8.3514226056705754e-01 2.2301929472483661e-02
13 8.5091898462144389e-01 2.7004995305743629e-02
14 8.5042506124713801e-01 3.4257524791274863e-02
15 8.2929873584516045e-01 4.1044669831254432e-02
16 7.3731049696113216e-01 4.8655506839146323e-02
17 8.6889039896163323e-01 6.1120229773412138e-02
18 8.5216171944094932e-01 7.5106976714786500e-02
19 7.5274335924656199e-01 8.6195725249291866e-02
20 8.4582864497512666e-01 1.0841304873683610e-01
21 7.0523983941372781e-01 1.2504571691200828e-01
22 6.0705753478583413e-01 1.2173559194316652e-01
23 1.1508867054031202e+00 1.8775864861683611e-01
24 6.3010417471497793e-01 2.1838750896928122e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt26/chi0_1/final_effmass.dat <==
0 1.1802991371228004e+00 1.3558584942447993e-03
1 7.8393473705407057e-01 1.5014566177522504e-03
2 7.4683585368543093e-01 1.4701973136270752e-03
3 7.3190751888894012e-01 1.5843669382337167e-03
4 7.2884120525545137e-01 1.7257281936411406e-03
5 7.2188118749664421e-01 1.9484782293797132e-03
6 7.2437009340513892e-01 1.9689180686364161e-03
7 7.1729322829454034e-01 2.1031535956466119e-03
8 7.2019534245699124e-01 2.2511818675647888e-03
9 7.1996327442264119e-01 2.3252311537844683e-03
10 7.1733180875174540e-01 2.4846642641830341e-03
11 7.1574997944593621e-01 2.7169174218797387e-03
12 7.1973390545446803e-01 2.9121370592342100e-03
13 7.2155390158247912e-01 3.1082646030390348e-03
14 7.2315483454919771e-01 3.5471808856180065e-03
15 7.2000715913558377e-01 3.6530598564705752e-03
16 7.1615617500263418e-01 3.9971627196547788e-03
17 7.2600965053399114e-01 4.4344276532809479e-03
18 7.1454708530030131e-01 4.8175760504679532e-03
19 7.1840999025398666e-01 5.1497979106711611e-03
20 7.1816631882736870e-01 5.8615180704861825e-03
21 7.0481063684959233e-01 6.1023646861912972e-03
22 7.2888101149959450e-01 6.6657994500918250e-03
23 7.1967589262766651e-01 7.7718344993371602e-03
24 7.0370954323770807e-01 8.4178243348200787e-03


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt26/chi0_2/final_effmass.dat <==
0 1.6410599526962675e+00 2.5150846090904455e-03
1 9.3471772045894230e-01 2.9686701185670517e-03
2 8.6653430669669085e-01 3.1675757609908040e-03
3 8.4325285380573578e-01 3.4898657179601722e-03
4 8.3372367763477229e-01 4.0108651294170627e-03
5 8.1870698229320071e-01 4.9127387043385040e-03
6 8.3027054654350085e-01 5.6026234920711904e-03
7 8.0905870105231248e-01 6.5159519753555939e-03
8 8.0675989187659225e-01 7.5285069856313447e-03
9 8.1618801615149383e-01 8.5435327830239993e-03
10 7.9813370738229250e-01 9.9386290943617173e-03
11 8.0865969005888827e-01 1.1971484023468482e-02
12 8.1376429015878737e-01 1.4450129136685863e-02
13 8.1413363231308233e-01 1.6864208692415117e-02
14 8.2461312764454708e-01 2.0554085535603783e-02
15 7.9461524354755841e-01 2.4973850942685782e-02
16 7.6323675009035385e-01 2.8899842587152169e-02
17 8.5669941825740992e-01 3.5518178877529727e-02
18 7.5984857364574521e-01 4.1111068236845294e-02
19 7.9257489563370842e-01 4.5196010998064806e-02
20 8.1116145494357128e-01 5.7965403688283512e-02
21 7.3935002211093215e-01 6.7249726538259669e-02
22 7.7117796463975086e-01 7.3742367929529595e-02
23 8.9656580726092328e-01 9.4073512949149674e-02
24 7.2941306695207642e-01 1.1172526407762551e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt26/chi0_3/final_effmass.dat <==
0 2.0177261441123138e+00 3.8140633842624894e-03
1 1.0620776859774730e+00 4.4931310322258167e-03
2 9.6471305380367833e-01 5.3707475070088329e-03
3 9.3877870714288303e-01 6.2192924902650937e-03
4 9.1552814170277941e-01 7.3214425913302739e-03
5 8.9483416427298235e-01 9.2610555344209144e-03
6 9.3149117268616499e-01 1.1974985558992346e-02
7 8.7777936850709337e-01 1.4665130691529416e-02
8 8.7367086434725616e-01 1.7483294056679921e-02
9 8.8478835508269849e-01 2.3054030570520689e-02
10 8.6671724236628134e-01 2.6948353070462616e-02
11 8.7729715650360240e-01 3.5206270348446478e-02
12 9.3416666836735940e-01 4.5921567826965326e-02
13 8.5914301872467935e-01 5.8348347425061342e-02
14 8.2379746390911768e-01 7.3093042528711072e-02
15 9.4064629709936665e-01 9.6672482006353033e-02
16 7.3633676455818620e-01 1.1739166099201437e-01
17 8.8416336714740951e-01 1.5003306186883636e-01
18 8.9717953318358323e-01 1.8784129343176681e-01
19 7.6345058417756750e-01 2.3100915968916269e-01
20 9.8862211532388689e-01 3.1249706106187669e-01
21 9.4730856752167791e-01 4.8911370368054574e-01
22 1.7811983447913046e-01 4.5929732702458564e-01
23 1.4654320356828912e+00 7.6951024470466844e-01
24 3.8893814729120668e-01 7.8619396305630729e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt28/Upsilon_1/final_effmass.dat <==
0 9.0276947864209833e-01 8.6574286878671192e-04
1 6.5613198429711228e-01 8.7107816785370051e-04
2 6.2819974508160747e-01 8.4490675093296108e-04
3 6.1911169923748888e-01 7.9348012833768689e-04
4 6.1814983342516938e-01 8.0966420335548683e-04
5 6.1552406416979855e-01 7.7969516678422224e-04
6 6.1614014606261969e-01 8.0676221287090399e-04
7 6.1454208594265780e-01 7.8467022716321999e-04
8 6.1437941218954184e-01 7.6802125274311184e-04
9 6.1501826525384073e-01 7.9781067181006193e-04
10 6.1401592621955747e-01 7.5996727802185582e-04
11 6.1444311282931341e-01 7.6229154743745475e-04
12 6.1609874700883260e-01 7.7081445452409358e-04
13 6.1345345723880396e-01 7.5659226196866936e-04
14 6.1421123501259078e-01 7.6467956903725209e-04
15 6.1470162439275722e-01 7.7124435745079545e-04
16 6.1460024436739569e-01 7.6846033042998751e-04
17 6.1510056093396170e-01 7.5579090122457337e-04
18 6.1344063561879258e-01 7.3820114779432622e-04
19 6.1501521126601499e-01 7.2206575104394322e-04
20 6.1488543550693719e-01 7.3612802573186364e-04
21 6.1301840984199396e-01 7.2644364924800975e-04
22 6.1575648493381530e-01 7.1098135709279919e-04
23 6.1464043129939183e-01 7.1756382387611062e-04
24 6.1521442463410669e-01 7.1270909426202067e-04
25 6.1442036505037279e-01 7.1977240655785035e-04
26 6.1430944045704816e-01 7.0512759494245625e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt28/Upsilon_2/final_effmass.dat <==
0 1.3729444368201578e+00 2.1447337395452681e-03
1 8.4031426007847898e-01 2.3074493468943080e-03
2 7.9599174269980089e-01 2.4862352713226343e-03
3 7.7199683572998379e-01 2.6690515277593141e-03
4 7.7269263640570962e-01 2.9986305741411812e-03
5 7.6130583546433084e-01 3.1382476541381710e-03
6 7.5274620050025187e-01 3.5414332262017068e-03
7 7.5688313717966582e-01 3.7966164122443802e-03
8 7.5535828999543342e-01 4.3776742875892838e-03
9 7.5813360320176892e-01 4.7690040724029936e-03
10 7.5110256473835779e-01 5.3203686878230405e-03
11 7.5025382220208847e-01 5.9741944490433463e-03
12 7.5829793119703282e-01 6.4498186390442580e-03
13 7.4013210892959247e-01 7.8012451906501745e-03
14 7.4098769508087248e-01 8.5441280975724343e-03
15 7.5394417543931846e-01 9.2752060736693842e-03
16 7.5926960279367761e-01 1.0532845149274994e-02
17 7.5934101308762614e-01 1.2073219793653278e-02
18 7.4298960911329981e-01 1.3146411206648168e-02
19 7.6233757638344635e-01 1.5434960308861490e-02
20 7.6011629304583272e-01 1.7872356075447682e-02
21 7.2603283957530396e-01 2.0716007966491756e-02
22 7.5795395177208480e-01 2.2777034370382809e-02
23 7.5440818572017121e-01 2.5823316110848982e-02
24 7.5126587524053223e-01 3.0538110344410674e-02
25 7.4271936335249622e-01 3.3434922238619991e-02
26 7.0313126841384899e-01 3.6811085725533710e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt28/Upsilon_3/final_effmass.dat <==
0 1.7959917421714167e+00 3.4476541111589931e-03
1 9.7918817407228831e-01 3.9668003347792524e-03
2 9.1479380975227786e-01 4.2886881799939491e-03
3 8.7623800351959613e-01 4.9300606358070320e-03
4 8.8077585293815108e-01 5.8078887911491295e-03
5 8.5662054061177173e-01 6.5658904685974573e-03
6 8.3395692252808007e-01 8.1234850584305240e-03
7 8.5191538108897891e-01 9.4160533749632069e-03
8 8.5552068027987760e-01 1.1991971511588817e-02
9 8.2914614003623655e-01 1.4008481919811744e-02
10 8.5095650029898096e-01 1.6681485217500014e-02
11 8.2280392460047258e-01 1.9885162870446838e-02
12 8.5206484676997252e-01 2.4719461283671307e-02
13 7.9237111791732850e-01 3.0115482757356760e-02
14 8.0546697515377497e-01 3.5445392476457172e-02
15 8.3890820973722557e-01 4.3302146635949001e-02
16 8.3709225808762500e-01 5.1119193135209851e-02
17 8.6173275077527611e-01 6.5506361715928607e-02
18 8.2007354009773148e-01 8.0667587223962611e-02
19 6.7923913765422395e-01 8.9459134078919700e-02
20 7.9660664702611839e-01 1.0316772723945367e-01
21 9.0575384931069003e-01 1.3884877267489115e-01
22 8.4414578167896948e-01 1.7271380722453678e-01
23 6.4064166090562558e-01 1.8973625290526480e-01
24 8.6777147630416773e-01 2.4666800126072441e-01
25 6.4913261671443157e-01 2.4922516368916720e-01
26 7.3802640762712457e-01 2.7677993229151210e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt28/chi0_1/final_effmass.dat <==
0 1.1821227494449684e+00 1.5410852440722600e-03
1 7.8474348063465138e-01 1.6140625611257287e-03
2 7.4748305851701291e-01 1.7783576157908154e-03
3 7.3144730898951016e-01 1.7820348461861091e-03
4 7.3102305845869164e-01 1.9203574529976786e-03
5 7.2461824604560920e-01 2.0070125444444642e-03
6 7.2060473415774196e-01 2.2324869864485120e-03
7 7.1993757904981681e-01 2.2712650828665693e-03
8 7.1964947938076484e-01 2.4746191549307461e-03
9 7.2285770616406952e-01 2.6703768916260806e-03
10 7.1808727063862876e-01 2.8144476525986395e-03
11 7.1988967843681650e-01 3.0110590771821322e-03
12 7.2255864687666538e-01 3.3610035024287388e-03
13 7.1439138278266845e-01 3.4261663409197451e-03
14 7.1556612784327922e-01 3.8420305125513865e-03
15 7.2372438037326159e-01 4.2058932148759665e-03
16 7.2154328977937099e-01 4.4647756948207329e-03
17 7.1990886654208563e-01 4.8706385628700666e-03
18 7.1860842055682350e-01 5.2055127219545749e-03
19 7.2249908451300837e-01 5.8898740145799655e-03
20 7.2642586280608368e-01 6.4306312964775847e-03
21 7.0390051527238406e-01 6.7820276130041712e-03
22 7.2197164310250717e-01 7.6901407766970520e-03
23 7.2083525224183242e-01 8.2782999235216925e-03
24 7.1565620187461976e-01 9.3752115200724795e-03
25 7.3123731162807615e-01 9.7514617072994580e-03
26 7.1110841193186003e-01 1.0920445275776625e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt28/chi0_2/final_effmass.dat <==
0 1.6420149242749988e+00 2.9769494135536423e-03
1 9.2946256178561470e-01 3.1477870961580390e-03
2 8.7389118809827004e-01 3.5383566165225755e-03
3 8.4127712586384429e-01 3.9875153990519552e-03
4 8.4484485245136742e-01 4.7337745029086831e-03
5 8.2233724352719140e-01 5.3610465333423507e-03
6 8.0894457326499780e-01 6.3642333202713619e-03
7 8.1979932378071396e-01 6.7494236025156251e-03
8 8.1421177144039425e-01 8.4783602788366386e-03
9 8.1079594740905570e-01 9.9082598350167528e-03
10 8.1240905882801773e-01 1.1530578821574489e-02
11 8.0001187591290090e-01 1.3013427596577976e-02
12 8.1803520171906785e-01 1.6112526893210188e-02
13 7.8467846500468474e-01 1.9371282302408588e-02
14 7.7583760270986524e-01 2.2907620830754150e-02
15 8.2328693040541223e-01 2.5589453022192288e-02
16 8.3733507096849524e-01 3.1277770137049243e-02
17 8.1516612082486972e-01 3.7889943955469407e-02
18 7.8050108399106932e-01 4.2193075953083303e-02
19 7.4967168411708063e-01 5.0934850108089402e-02
20 8.2460663510400778e-01 6.1346039990025303e-02
21 7.6802058632031178e-01 7.2939280819112606e-02
22 8.7261896750001033e-01 9.1302989458775463e-02
23 6.9062187232258176e-01 1.0042935675923770e-01
24 7.5679513429197942e-01 1.1769425206767503e-01
25 7.5064345164280943e-01 1.3092454251281138e-01
26 8.7957789483200177e-01 1.6628800511299957e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt28/chi0_3/final_effmass.dat <==
0 2.0171806711315758e+00 4.2410412946836118e-03
1 1.0552262137412698e+00 5.0549593885027555e-03
2 9.7467790747333982e-01 5.6696825061720579e-03
3 9.3441458628631469e-01 6.8967214079201922e-03
4 9.3577228498222964e-01 8.5248143676448507e-03
5 9.0752681829553161e-01 1.0361889807142477e-02
6 8.6712162527127945e-01 1.3284266282237445e-02
7 9.0460452818827808e-01 1.5305030484138560e-02
8 8.9412738065593955e-01 2.0082830789114881e-02
9 8.6052227796493785e-01 2.5125700454148081e-02
10 9.1274962165578011e-01 3.2000727339563273e-02
11 8.5217229112606430e-01 4.0032944992114183e-02
12 9.2573631922869093e-01 5.1812966533246074e-02
13 7.8775711290425354e-01 6.3657954540282446e-02
14 8.8495644111747485e-01 7.7274380053529157e-02
15 8.0525903699180890e-01 9.8202676374057218e-02
16 8.5886849070488314e-01 1.1712912208198256e-01
17 8.5107845136399718e-01 1.4558912553117476e-01
18 1.0991336942658358e+00 2.4247780218627168e-01
19 3.3033577566138161e-01 2.4296013540756298e-01
20 7.3591231816422509e-01 2.1686866875419497e-01
21 9.3018365438099493e-01 2.8291858343018672e-01
22 8.9048923313786044e-01 3.7969186798053089e-01
23 1.0991827450216531e+00 6.5539436843448873e-01
24 7.0091803248325613e-01 7.1584376362373969e-01
25 9.8984252408136497e-01 7.9397098185519865e-01
26 8.7214209380351149e-01 nan


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt30/Upsilon_1/final_effmass.dat <==
0 9.0265893946354947e-01 9.5917781260801416e-04
1 6.5507986244289163e-01 9.7899850015970014e-04
2 6.2657159382094307e-01 9.3651825916152287e-04
3 6.1916093119940740e-01 8.8463050381304420e-04
4 6.1680753938046284e-01 8.4605230577172730e-04
5 6.1738785736609381e-01 8.7931579430866602e-04
6 6.1641599126183011e-01 9.0886451317895300e-04
7 6.1479061656738132e-01 8.7835882102804685e-04
8 6.1401193364139894e-01 8.3536365642000732e-04
9 6.1648424294596083e-01 8.6400669542952002e-04
10 6.1336108792982569e-01 8.6552785907301200e-04
11 6.1458150881540963e-01 8.6374557284363274e-04
12 6.1510842531841536e-01 8.4909112456554858e-04
13 6.1555302852481575e-01 8.4738069393963666e-04
14 6.1348210178787110e-01 8.3930913071394997e-04
15 6.1402526135377222e-01 8.1993473977204356e-04
16 6.1325131724097925e-01 8.1735789056325281e-04
17 6.1436356344912801e-01 8.0967815625343498e-04
18 6.1434458210931586e-01 7.7429873268575200e-04
19 6.1514912884442530e-01 8.1662556086370408e-04
20 6.1586185795277615e-01 8.4830165054239348e-04
21 6.1498870337517952e-01 7.9356568133326366e-04
22 6.1329172703168067e-01 7.9864980729471569e-04
23 6.1576437455443167e-01 7.6965580334042993e-04
24 6.1587962337901403e-01 8.3078639883915617e-04
25 6.1390883706124710e-01 7.8675375379944068e-04
26 6.1489402670947269e-01 7.7452060014493451e-04
27 6.1693192835013966e-01 8.1775424332986013e-04
28 6.1208945358207001e-01 7.7057162628291209e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt30/Upsilon_2/final_effmass.dat <==
0 1.3738018302941617e+00 2.3009495734633845e-03
1 8.3992625235531970e-01 2.6226381807321619e-03
2 7.9332622249268425e-01 2.6609319746042637e-03
3 7.7066021792135508e-01 2.8741492798592949e-03
4 7.6720316368703467e-01 3.1590895355720905e-03
5 7.6457296082034099e-01 3.6231443863670165e-03
6 7.6093987405469143e-01 3.7735108101172310e-03
7 7.4766316984100123e-01 4.1782158739935849e-03
8 7.5821566842696364e-01 4.7783071303109104e-03
9 7.6113092023277162e-01 5.3159943969719459e-03
10 7.5169127534928304e-01 5.9515842534253460e-03
11 7.4908368580508689e-01 6.4660742157515161e-03
12 7.5613699695105518e-01 7.2050245413288749e-03
13 7.5964645417562937e-01 8.1057769829997461e-03
14 7.3876073384820540e-01 9.2882235203918251e-03
15 7.5990408910381879e-01 1.0065793639152165e-02
16 7.4875842646814905e-01 1.1747387534965736e-02
17 7.4743353104524668e-01 1.2826221734298149e-02
18 7.5789359297798164e-01 1.4760060922363705e-02
19 7.5107959200065844e-01 1.7656536025325908e-02
20 7.3287060586443176e-01 2.0469552972722460e-02
21 7.6268002662819390e-01 2.2674682191548001e-02
22 7.1941813288003509e-01 2.3947296264923423e-02
23 7.8459404543141509e-01 2.7720630463281881e-02
24 7.6914089161684451e-01 3.4617641647276098e-02
25 7.1153946961861125e-01 3.6118933808490739e-02
26 7.5798669482273828e-01 4.3284447446280794e-02
27 7.7546533097557258e-01 4.9619887072849811e-02
28 6.4375406176935024e-01 5.2062788574325891e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt30/Upsilon_3/final_effmass.dat <==
0 1.7995485683870911e+00 3.7001001255900778e-03
1 9.7776049161418965e-01 4.4499615337652010e-03
2 9.1258706915153520e-01 4.7031367785519418e-03
3 8.7366254548388633e-01 5.3291225520724073e-03
4 8.6798900219791486e-01 6.3514166034878139e-03
5 8.6012472396686479e-01 8.0203487841399301e-03
6 8.5268845963413131e-01 8.6760996631107812e-03
7 8.2766972185049026e-01 1.0535590170645426e-02
8 8.5078624829729299e-01 1.2370023597616187e-02
9 8.7328227272962500e-01 1.5027251427413235e-02
10 8.2035523167085289e-01 1.8655905386234628e-02
11 8.5663842500741338e-01 2.3616102148301121e-02
12 8.1139915567048582e-01 2.5969915224121065e-02
13 8.8084323703270295e-01 3.5441561711881953e-02
14 7.6891818713121418e-01 3.9753821948589119e-02
15 8.5992402703707871e-01 5.2293501256190922e-02
16 9.2495780984870390e-01 6.4319686840850210e-02
17 6.9369186377538927e-01 7.7009965701451799e-02
18 8.8408519922478712e-01 8.9414241320529886e-02
19 7.9960781186625240e-01 1.1439814565780626e-01
20 6.1770994689966463e-01 1.2073581235780023e-01
21 9.7945649750160102e-01 1.6352075221765683e-01
22 6.6413513384393585e-01 1.7463074814355495e-01
23 8.9151271127626897e-01 2.1769346921643307e-01
24 5.8280304666747274e-01 2.3441673595528045e-01
25 6.5386740587698022e-01 2.3481888927242711e-01
26 1.5013396168349378e+00 4.0114411800032279e-01
27 4.1056070019426028e-01 6.0469094806749624e-01
28 3.7646134556547517e-01 4.4821085586683507e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt30/chi0_1/final_effmass.dat <==
0 1.1823739658934520e+00 1.7277164561684266e-03
1 7.8436823288916391e-01 1.8425744853797221e-03
2 7.4595031745726015e-01 1.8886575386288795e-03
3 7.3030147501705311e-01 1.9732521875513998e-03
4 7.2778446100711647e-01 2.0582500986943142e-03
5 7.2607155727105499e-01 2.2319094518307159e-03
6 7.2651012844969043e-01 2.4307885979191202e-03
7 7.1771233462722872e-01 2.4664430924610237e-03
8 7.2070709553084722e-01 2.6885784045650452e-03
9 7.2532072382121049e-01 2.9972152380557393e-03
10 7.1583506978832401e-01 3.2683899253546089e-03
11 7.1829092719406384e-01 3.4253550785044995e-03
12 7.2042266475265060e-01 3.6029728239068692e-03
13 7.2122318276085418e-01 3.9235797782481985e-03
14 7.1412777412030604e-01 4.1007117205528187e-03
15 7.2321916302593348e-01 4.4819901130641604e-03
16 7.0942315844121295e-01 4.9781481469257649e-03
17 7.2365907952999020e-01 5.3368082337543754e-03
18 7.1552384132329516e-01 5.7773609567974837e-03
19 7.2408621860373934e-01 6.5030983692480060e-03
20 7.2030344896259990e-01 7.4463686578111199e-03
21 7.2005164885011208e-01 8.0370814197354701e-03
22 7.0938532726938752e-01 8.4155729272151758e-03
23 7.3742859125074434e-01 9.1279855678128019e-03
24 7.2598873481759352e-01 1.0369448171743789e-02
25 7.1942937229308201e-01 1.1376247192628530e-02
26 7.2047690747860837e-01 1.2405104791002208e-02
27 7.4838741813511289e-01 1.3946272335257137e-02
28 6.8859724534161115e-01 1.5118552688928366e-02


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt30/chi0_2/final_effmass.dat <==
0 1.6443570952599096e+00 3.1681577367308478e-03
1 9.3068928984866561e-01 3.7883681380423972e-03
2 8.7296197081517146e-01 3.9190097239713007e-03
3 8.3908182708139045e-01 4.3037649488407714e-03
4 8.3359388690008795e-01 5.0896920643807020e-03
5 8.2543756574387728e-01 6.1651756939133939e-03
6 8.2501680927434884e-01 6.9673461600591180e-03
7 8.0020510205746520e-01 7.7072482058000436e-03
8 8.1901918590172440e-01 8.9670641380531491e-03
9 8.3086120108416939e-01 1.0849489909304788e-02
10 8.0580086911817039e-01 1.3234194008638234e-02
11 8.1297504195975934e-01 1.5520777816441678e-02
12 8.0312476788154918e-01 1.7671289728585560e-02
13 8.3555851049120999e-01 2.1930630021315789e-02
14 7.6637560103134073e-01 2.5663404567810244e-02
15 8.0977748665505489e-01 3.0080616605706822e-02
16 8.6233367249269532e-01 3.6674790204774710e-02
17 7.4128598051530337e-01 4.0968835437586226e-02
18 8.0696086150659807e-01 4.8393766469173038e-02
19 8.1745626522373349e-01 6.1213435970426278e-02
20 6.8481493343379973e-01 6.5620715288804088e-02
21 9.2640216659964592e-01 8.7596710356435903e-02
22 6.5525245498945994e-01 9.6885300096916205e-02
23 8.9067695485250831e-01 1.1048850125709497e-01
24 6.7565102285618039e-01 1.3170365693406394e-01
25 7.1636731233043260e-01 1.4545659261909683e-01
26 1.1907328244887518e+00 2.5382800410137341e-01
27 5.7526936941200812e-01 2.6774768616687022e-01
28 5.6345432492296554e-01 2.4186026538976901e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt30/chi0_3/final_effmass.dat <==
0 2.0222776145496635e+00 4.7031971074398271e-03
1 1.0544219958643311e+00 5.8499992409153379e-03
2 9.7606407256808825e-01 6.2840438625044737e-03
3 9.3385949245706468e-01 7.4082331464785378e-03
4 9.1877354263948463e-01 9.2666202082910543e-03
5 9.0761206607906530e-01 1.1730716651469741e-02
6 9.0455978070356191e-01 1.3927827049766028e-02
7 8.7244328961182105e-01 1.7915116541374232e-02
8 8.9404312050738421e-01 2.0752629193068417e-02
9 9.4806787954896798e-01 2.6667029479478299e-02
10 8.3838753317530190e-01 3.6819005259634552e-02
11 9.0037431531259182e-01 4.6042088753687649e-02
12 8.5394631007234989e-01 5.6086596542990086e-02
13 9.8923849862859103e-01 7.7477360779309112e-02
14 6.9778628240316398e-01 8.9944455151824698e-02
15 1.0217484047973755e+00 1.3489962822034252e-01
16 1.0075630739653676e+00 1.8001099178619562e-01
17 5.8022521561150087e-01 1.9986836542329267e-01
18 1.0338682893177613e+00 2.8005741319065525e-01
19 6.0925410772452748e-01 3.0965211040041957e-01
20 8.0387369652860774e-01 3.3735655053875446e-01
21 1.2488983966197922e+00 6.8962910999510552e-01
22 nan nan
23 1.0314357525081568e+00 8.6218923057047325e-01
24 5.8450408805944633e-02 9.7653693257550378e-01
25 8.7891736852039015e-01 9.7804143833456447e-01
26 nan nan
27 8.3351085945043202e-01 1.6798673528251191e+00
28 6.8932589087557128e-01 2.0962626544257073e+00


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt64/Upsilon_1/final_effmass.dat <==
0 8.9875006843703242e-01 1.1394049287726249e-03
1 6.5877729218024594e-01 1.1148647261988165e-03
2 6.2582680633107390e-01 1.0769589970877069e-03
3 6.2248468400156720e-01 1.0560474347246496e-03
4 6.1781092752412292e-01 1.0925921411327755e-03
5 6.1523241471268553e-01 1.1512066855942082e-03
6 6.1473803988753883e-01 9.7647764771791046e-04
7 6.1489992448540731e-01 1.0528952532613545e-03
8 6.1623307759622359e-01 9.9901574998684239e-04
9 6.1575287679680901e-01 1.0364323432160427e-03
10 6.1561533907650678e-01 9.8779254763969870e-04
11 6.1472915871292400e-01 1.0081252938932694e-03
12 6.1549233787192081e-01 1.0259540367151265e-03
13 6.1514133404461413e-01 9.7746273532284267e-04
14 6.1432167799326809e-01 9.6843780308852878e-04
15 6.1475163635115160e-01 9.5859429521805151e-04
16 6.1624161707768255e-01 1.0152583360750755e-03
17 6.1404126271199133e-01 9.6232306885801755e-04
18 6.1638863505519748e-01 9.4225665674618764e-04
19 6.1573748933541883e-01 9.4659338833946727e-04
20 6.1535373121916959e-01 9.6172550355921871e-04
21 6.1396467906559260e-01 9.2393176211069683e-04
22 6.1402975294601603e-01 9.0486926999733264e-04
23 6.1400072767878711e-01 9.0513890819143850e-04
24 6.1506720282403127e-01 9.8550797165297688e-04
25 6.1492430415538668e-01 9.2985474848972238e-04
26 6.1615861107388337e-01 9.1487402742629342e-04
27 6.1418745189644608e-01 8.9404087235434027e-04
28 6.1429765229571121e-01 1.0097116040337362e-03
29 6.1455168777025859e-01 9.5536681766206222e-04
30 6.1354446710094002e-01 9.1230441081435742e-04
31 6.1501484762831549e-01 9.2056108042315454e-04
32 6.1558094089854620e-01 9.1739433345350285e-04
33 6.1410825803344360e-01 8.8659177346950280e-04
34 6.1439133566901560e-01 8.9004873845111021e-04
35 6.1607288000579175e-01 9.1427621092265987e-04
36 6.1254434054457718e-01 8.9758046796761803e-04
37 6.1452477612905199e-01 8.9143296920524140e-04
38 6.1363954613705995e-01 8.8597611674290366e-04
39 6.1580606662710302e-01 8.7006654398680272e-04
40 6.1359442064353187e-01 8.5541029194624585e-04
41 6.1567227040237338e-01 8.6378189243696557e-04
42 6.1642066902881543e-01 8.8169587335618083e-04
43 6.1542680743502043e-01 9.0209275218655627e-04
44 6.1366345059279759e-01 8.6647440629483707e-04
45 6.1681551689298919e-01 8.4496902772090987e-04
46 6.1501812073455653e-01 8.8587828417152625e-04
47 6.1466174970434762e-01 9.1700886404555426e-04
48 6.1441045975682518e-01 8.3738209800410246e-04
49 6.1574895417431674e-01 8.6078216780427486e-04
50 6.1484954574301176e-01 8.7506964191796932e-04
51 6.1465275685897947e-01 9.0998675002285090e-04
52 6.1513196821800498e-01 8.1662350455780075e-04
53 6.1499866378373880e-01 8.4043107043640930e-04
54 6.1467634888671874e-01 8.5743517843361872e-04


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt64/Upsilon_2/final_effmass.dat <==
0 1.3637546751698477e+00 2.6768860402710537e-03
1 8.4565590992326745e-01 3.0080604322412219e-03
2 7.9177526530814268e-01 3.1809141971234078e-03
3 7.7711403201368423e-01 3.4430370194721283e-03
4 7.6080443390404395e-01 3.7054908710693057e-03
5 7.5963418781508341e-01 4.1282057444543829e-03
6 7.5506860119200503e-01 4.3703356262451143e-03
7 7.5801278800998717e-01 4.9887463193464265e-03
8 7.5771854024224305e-01 5.4931727937704844e-03
9 7.6488542659741965e-01 6.2259092822823936e-03
10 7.5377814360215789e-01 6.9979479668087485e-03
11 7.6297547808238653e-01 7.7598035590322745e-03
12 7.4675730748805924e-01 8.8961998082786042e-03
13 7.5513295285685222e-01 9.3788130954014504e-03
14 7.4496690607247307e-01 1.0915570577317957e-02
15 7.5595618671981379e-01 1.2192674834447970e-02
16 7.7020294058537608e-01 1.3079737198178010e-02
17 7.2239120002165991e-01 1.4863854282468281e-02
18 7.1827908263842177e-01 1.8094884135601563e-02
19 7.8030761922578051e-01 1.9074169675125763e-02
20 8.1971609175810878e-01 2.3832141237995819e-02
21 7.2463936119002137e-01 2.6905868187848792e-02
22 7.5145106194752709e-01 3.0873120116880370e-02
23 7.1800779448876906e-01 3.5462568211282131e-02
24 8.0544003847243573e-01 4.0310354741778909e-02
25 6.9570538869119281e-01 4.6345038226248247e-02
26 7.1459533369748574e-01 5.0061177986681638e-02
27 8.1138026459780899e-01 5.9883350178861483e-02
28 8.3532359567458281e-01 7.2373302453446420e-02
29 6.5940449490326747e-01 8.1270990281128830e-02
30 7.8939572935486735e-01 9.4052807758746360e-02
31 7.8953768546951197e-01 1.1160525354222961e-01
32 7.0576389103170767e-01 1.2576947206674549e-01
33 6.4933001260153433e-01 1.3723006734962118e-01
34 7.6890883964698475e-01 1.5042562148391869e-01
35 6.6428564205847662e-01 1.5834221972973261e-01
36 6.8848748990689779e-01 1.6809548785265482e-01
37 9.5966924873467274e-01 2.2730461041240246e-01
38 5.9328714520139458e-01 2.5792752635558736e-01
39 1.0306148647979343e+00 3.8347047389305433e-01
40 8.7696569917527833e-01 4.9380040355810551e-01
41 1.0157504588791499e+00 1.5473360906796434e+00
42 2.2665966317337527e-01 5.9853625185645309e-01
43 4.4288462180681232e-01 4.3516089244939121e-01
44 8.3943202976956521e-01 5.1799634657389759e-01
45 2.1221920616526802e-01 5.7431247955838094e-01
46 7.0131120364278610e-01 3.7162099896724810e-01
47 8.1046969808361036e-01 4.8127200131162751e-01
48 1.1409621204047142e+00 6.0740396051268319e-01
49 nan nan
50 7.8894166296055379e-01 nan
51 4.5140817827396917e-01 1.8366410712021266e+00
52 nan nan
53 nan nan
54 1.2028688404035788e+00 7.5837868520771767e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt64/Upsilon_3/final_effmass.dat <==
0 1.7841671462936266e+00 4.2742410555707266e-03
1 9.8885101579342460e-01 5.1013772391260703e-03
2 9.1171305944616887e-01 5.5877917238321695e-03
3 8.7734235786396297e-01 6.3771787160966653e-03
4 8.5751484278222723e-01 7.1005668473073102e-03
5 8.5998070823660377e-01 8.8218199888285831e-03
6 8.3423456820445341e-01 9.9355526854358889e-03
7 8.4879053901828749e-01 1.1944836988123209e-02
8 8.4329432532481285e-01 1.4413999444012782e-02
9 8.4398635990924475e-01 1.7595091366828575e-02
10 8.4632349034562560e-01 2.2025896016976465e-02
11 8.4745702196056749e-01 2.6450851890670313e-02
12 8.0745886070247908e-01 3.2138757647667382e-02
13 8.8108801374552237e-01 3.6583995612054943e-02
14 8.1112528153821406e-01 4.8624315136570506e-02
15 8.5571148575298284e-01 5.8462752894493208e-02
16 8.7551058038660912e-01 7.4233242802416277e-02
17 7.8250114630541512e-01 9.1311396441093762e-02
18 6.8397141377177118e-01 9.9934762823427503e-02
19 1.0047324843724925e+00 1.2739826096772755e-01
20 1.1224460918231585e+00 2.2278457505654292e-01
21 8.5479424519278369e-01 3.2081436327081936e-01
22 8.0653219773131002e-01 4.0623290461889938e-01
23 6.1388135480217632e-01 4.1957603235848268e-01
24 1.6760777436360179e+00 nan
25 -2.6799258571732210e-01 1.0571055133999612e+00
26 5.7975215979533590e-01 5.9336256279793043e-01
27 1.7296239042001864e+00 1.9338703228711795e+00
28 6.9012012559751568e-01 nan
29 7.3412784720344906e+00 nan
30 -4.3541061897313660e-01 1.0671312912035245e+00
31 7.4214830108228980e-01 7.5416925145685565e-01
32 nan 2.3788047238516929e-01
33 nan nan
34 nan nan
35 nan nan
36 nan nan
37 nan nan
38 nan 1.1617889843268692e+00
39 2.1283640059230030e-01 nan
40 6.0181580324537887e-01 nan
41 nan nan
42 1.5805522062189596e+00 nan
43 7.1361846281351617e+00 7.9070976061146068e+00
44 nan nan
45 nan nan
46 2.4933721775865099e+00 8.4911791346714445e+00
47 nan nan
48 3.4738027698469043e-01 1.2564546459491952e+00
49 nan 7.9612450750603241e+00
50 -2.5493967750920343e+00 2.9858490438644014e+00
51 1.0506543710809384e+00 nan
52 nan nan
53 5.8226826545018995e-01 7.5607587232529638e-01
54 1.6841907306309994e-01 nan


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt64/chi0_1/final_effmass.dat <==
0 1.1753651008782531e+00 1.9571491231884508e-03
1 7.8948052640363908e-01 2.1275519379125862e-03
2 7.4478923061403735e-01 2.1796904259220318e-03
3 7.3681934865961418e-01 2.3965362783099353e-03
4 7.2515082743442538e-01 2.5795153904943913e-03
5 7.2469456576005298e-01 2.7174468838447874e-03
6 7.2237346772857980e-01 2.7838796907515562e-03
7 7.2055300703710479e-01 2.9978747183598831e-03
8 7.2437222006152169e-01 3.1561116485356866e-03
9 7.2547290003410270e-01 3.3380969281648909e-03
10 7.2097193044757890e-01 3.6873477724660431e-03
11 7.2332381023523196e-01 3.9393158126884709e-03
12 7.2044820658783992e-01 4.6958069492399890e-03
13 7.1674471811681295e-01 4.5950727116085277e-03
14 7.1752270313584932e-01 5.2077459828714368e-03
15 7.1784839451072013e-01 5.3803076103511316e-03
16 7.2066747194902669e-01 5.9477064719087869e-03
17 7.0969233318485103e-01 6.2284791141179463e-03
18 7.1820396088487404e-01 7.0561248859857262e-03
19 7.3916174174809535e-01 7.5282517964327944e-03
20 7.2770065244560234e-01 8.6946546545078052e-03
21 7.1798468812338612e-01 8.8621228401769558e-03
22 7.2107575721456929e-01 9.9491085048618588e-03
23 7.1164696787629833e-01 1.1382618295265545e-02
24 7.2647008148419467e-01 1.2598796611005159e-02
25 7.2697901979073587e-01 1.3567114790944856e-02
26 7.1171671897856426e-01 1.4919072653762688e-02
27 6.9855171334846888e-01 1.6348149397912848e-02
28 7.4313608047031365e-01 1.7180463818872838e-02
29 6.9297628261061517e-01 2.0356060517125130e-02
30 7.1680646202623777e-01 2.2051228313951898e-02
31 7.3669536108966149e-01 2.4076442392920616e-02
32 7.0547957971130271e-01 2.6879514296226037e-02
33 6.9817501235757584e-01 3.0981106809133019e-02
34 7.2940002277532390e-01 3.2724347607521631e-02
35 7.5142092102675551e-01 3.6867774414503063e-02
36 7.3837046594760647e-01 4.2522410563868851e-02
37 7.7868676153619298e-01 4.7758429575799788e-02
38 6.6507312185583611e-01 5.3157496090534995e-02
39 7.5483272148072178e-01 6.1200604068557429e-02
40 7.0875212404127674e-01 6.5550542106037724e-02
41 7.3145760719515829e-01 7.0855942286225937e-02
42 6.2767000651389915e-01 7.7798717047661059e-02
43 7.0437420295300779e-01 8.5522773152216902e-02
44 7.0570314724025784e-01 9.2375559890671366e-02
45 6.0964194730246635e-01 9.3408913013219186e-02
46 8.6086665703004428e-01 1.0963839025374489e-01
47 5.8048161293375666e-01 1.1842437611294498e-01
48 7.4604951002162512e-01 1.3255153424199184e-01
49 8.0784877471034844e-01 1.5205358248648537e-01
50 5.8306890436055825e-01 1.6307176876306367e-01
51 1.1443778163288989e+00 2.8410012666925200e-01
52 8.1991589827559830e-01 3.4930369089314961e-01
53 6.8436672528628373e-01 3.8534262171245393e-01
54 6.7158166936108432e-01 3.9251491637099079e-01


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt64/chi0_2/final_effmass.dat <==
0 1.6315204898401343e+00 3.6541714634461542e-03
1 9.3950678709441848e-01 4.2503385609898858e-03
2 8.7002830292370370e-01 4.5130149425181010e-03
3 8.4477058253749404e-01 5.4213744627782390e-03
4 8.2327334070004499e-01 5.9313965376781574e-03
5 8.2758957189288096e-01 6.7834531866763914e-03
6 8.0922966259760198e-01 7.8552126593126603e-03
7 8.1986705465195808e-01 9.1057884368016540e-03
8 8.1469670788944981e-01 1.0569913193794189e-02
9 8.2215620008404766e-01 1.2869806448235876e-02
10 8.1798900100841165e-01 1.5292043351317064e-02
11 8.1516911936922054e-01 1.8095564726112401e-02
12 8.0756604007440647e-01 2.1901650697752850e-02
13 8.2989089498351332e-01 2.4544981371953711e-02
14 7.7422179778829936e-01 2.9748189336285980e-02
15 8.0851092878283004e-01 3.4537198968093263e-02
16 8.2190978621028732e-01 4.1333095662874575e-02
17 7.9709169789928924e-01 4.7598083679689540e-02
18 7.1011039660769126e-01 5.6815906606174305e-02
19 9.3120854879247272e-01 7.2193640180603924e-02
20 9.2268627608392939e-01 9.6427850717555108e-02
21 8.5750345601727984e-01 1.3198407116773569e-01
22 7.5101862090952765e-01 1.4376280851233636e-01
23 6.6350611301304496e-01 1.5783528481926989e-01
24 1.2899145837471120e+00 2.7865648204611015e-01
25 1.9845383430294564e-01 2.8460471885074984e-01
26 7.8733224271753066e-01 2.2836918413256524e-01
27 9.8643378180684493e-01 3.3943170183551363e-01
28 1.1530444502878594e+00 5.9321024403413936e-01
29 -2.0973256177793838e+00 2.9983526044778914e+00
30 1.8319082517601091e+00 3.4409868275733322e+00
31 9.8820340205877322e-01 1.0902135806040414e+00
32 5.1338668490102912e-01 6.8484010999262768e-01
33 -5.9089620849382102e-02 1.4767914630379939e+00
34 1.2078264173586737e+00 1.8084452318721356e-01
35 nan 9.9397213125518622e+00
36 nan nan
37 nan nan
38 1.4317162709929905e+00 nan
39 nan nan
40 nan 4.1453847305225082e+00
41 1.3312278508997304e+00 1.3718891298862030e+00
42 nan nan
43 3.6829553735446874e-01 9.4821479714615187e-01
44 7.8738563786288152e-01 8.2457699715631272e-01
45 1.0300516635818475e+00 8.7272791783775516e-01
46 nan nan
47 7.0867775179677561e-01 9.7784203800352687e-01
48 1.9051489111102335e-01 nan
49 nan 1.0857139395504158e+00
50 nan nan
51 8.2741366823252338e-02 nan
52 9.7045843040457769e-01 nan
53 nan 3.4423732116940773e+00
54 nan nan


==> anc/data/fig3and4/corr_meff_WaveSrc_a0493/nt64/chi0_3/final_effmass.dat <==
0 2.0054514140006683e+00 5.2858648009039833e-03
1 1.0678626976428087e+00 6.8288795918112211e-03
2 9.7745297373446038e-01 7.5711809038596645e-03
3 9.2673504769541015e-01 9.1997180133500667e-03
4 9.0584067261101409e-01 1.0693903203300548e-02
5 9.1447997803662640e-01 1.3774951222114362e-02
6 8.7619723628744750e-01 1.6186017411716547e-02
7 9.0306147296838324e-01 1.9778692049805646e-02
8 8.8407979311433782e-01 2.4276249619699208e-02
9 8.7976221439913305e-01 3.1432212828228057e-02
10 9.0207906530142767e-01 4.0424604147386689e-02
11 8.9005957524790102e-01 5.0876943333481028e-02
12 8.3516212591332617e-01 6.8011776536230029e-02
13 9.0220629796556617e-01 8.4892317612039747e-02
14 1.0091690844993653e+00 1.1481756211555660e-01
15 6.8274573036293096e-01 1.3875496419792999e-01
16 9.2628349800208309e-01 1.7704545959560003e-01
17 1.2559682644117465e+00 3.1892922401742596e-01
18 4.2049297102989414e-01 3.3803002831355611e-01
19 1.3979934784339272e+00 5.8308594139292147e-01
20 7.0713893616048695e-01 nan
21 nan nan
22 3.7307931662953053e-01 nan
23 8.2226699612443870e+00 8.7360128884467816e+00
24 nan nan
25 3.3022512232768569e-01 1.1855979980296856e+00
26 8.6996666775085130e-01 nan
27 nan nan
28 nan nan
29 1.1566058159612045e+00 1.4204324060657090e+00
30 nan nan
31 nan nan
32 nan nan
33 5.3496908151387967e-01 nan
34 nan nan
35 1.4188136733567920e+00 1.0630386474652884e+00
36 -2.4620041254447697e-01 1.0192466355275343e+00
37 1.1804820119335724e+00 7.0885850220245206e-01
38 1.6109470227386953e+00 1.1801980641318870e+00
39 nan nan
40 1.3899081558050153e-01 nan
41 nan nan
42 nan nan
43 3.1546191308153176e-01 nan
44 nan nan
45 nan nan
46 1.1867129587914618e-01 nan
47 nan 9.3555376631882281e-01
48 nan nan
49 7.5067049797187502e-01 nan
50 nan nan
51 7.6196578006720883e-01 nan
52 nan nan
53 8.5847268599801452e-01 9.9818423366829678e-01
54 nan nan


==> anc/data/fig3and4/meff_Upsilon_Gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.04:0.12]
set xr[0.:1.6]
set mxtics 5
set xtics 0.2
set mytics 5

set pointsize 1.

set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'
set label '$M_{\mathrm{eff,\Upsilon(1S)}}$ [GeV]' at screen 0.17,0.92
set label 'From Gaussian src.' at screen 0.13,0.22
set output "meff_Upsilon_Gaussian.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

path16='corr_meff_GaussianSrc_a0493/nt16/Upsilon/logRatio_singleMomentumNo0.dat'
path18='corr_meff_GaussianSrc_a0493/nt18/Upsilon/logRatio_singleMomentumNo0.dat'
path20='corr_meff_GaussianSrc_a0493/nt20/Upsilon/logRatio_singleMomentumNo0.dat'
path22='corr_meff_GaussianSrc_a0493/nt22/Upsilon/logRatio_singleMomentumNo0.dat'
path24='corr_meff_GaussianSrc_a0493/nt24/Upsilon/logRatio_singleMomentumNo0.dat'
path26='corr_meff_GaussianSrc_a0493/nt26/Upsilon/logRatio_singleMomentumNo0.dat'
path28='corr_meff_GaussianSrc_a0493/nt28/Upsilon/logRatio_singleMomentumNo0.dat'
path30='corr_meff_GaussianSrc_a0493/nt30/Upsilon/logRatio_singleMomentumNo0.dat'
path64='corr_meff_GaussianSrc_a0493/nt64/Upsilon/logRatio_singleMomentumNo0.dat'

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.8,0.92
p path64 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq0$ ~~~MeV' ls 1,\
  path30 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV'  ls 2,\
  path28 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=143$ MeV'  ls 3,\
  path26 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=154$ MeV'  ls 4,\
  path24 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV'  ls 5,\
  path22 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV'  ls 6,\
  path20 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV'  ls 7,\
  path18 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV'  ls 8,\
  path16 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV'  ls 9,\

set output

!pdflatex meff_Upsilon_Gaussian.tex
!rm meff_Upsilon_Gaussian.log meff_Upsilon_Gaussian-inc.pdf meff_Upsilon_Gaussian.aux meff_Upsilon_Gaussian.tex
!pdfcrop meff_Upsilon_Gaussian.pdf meff_Upsilon_Gaussian.pdf


==> anc/data/fig3and4/meff_chi0_Gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[0.:1.6]
set yr[0.15:0.9]
set mxtics 5
set xtics 0.2
set ytics 0.15
set mytics 5
set pointsize 1.

set style line 1 pt 10 lt 1 lc "black" lw 2 ps 1
set style line 2 pt 10 lt 1 lc "brown" lw 2 ps 1
set style line 3 pt 10 lt 1 lc "dark-yellow" lw 2 ps 1
set style line 4 pt 10 lt 1 lc "magenta" lw 2 ps 1
set style line 5 pt 10 lt 1 lc "forest-green" lw 2 ps 1
set style line 6 pt 10 lt 1 lc "blue" lw 2 ps 1
set style line 7 pt 10 lt 1 lc "cyan" lw 2 ps 1
set style line 8 pt 10 lt 1 lc "orange" lw 2 ps 1
set style line 9 pt 10 lt 1 lc "red" lw 2 ps 1

set xlabel '$\tau$ [fm]'

set label '$M_{\mathrm{eff,\chi_{b0}(1P)}}$ [GeV]' at screen 0.17,0.92
set label 'From Gaussian src.' at screen 0.13,0.22
set output "meff_chi0_Gaussian.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

path16='corr_meff_GaussianSrc_a0493/nt16/chi0/logRatio_singleMomentumNo0.dat'
path18='corr_meff_GaussianSrc_a0493/nt18/chi0/logRatio_singleMomentumNo0.dat'
path20='corr_meff_GaussianSrc_a0493/nt20/chi0/logRatio_singleMomentumNo0.dat'
path22='corr_meff_GaussianSrc_a0493/nt22/chi0/logRatio_singleMomentumNo0.dat'
path24='corr_meff_GaussianSrc_a0493/nt24/chi0/logRatio_singleMomentumNo0.dat'
path26='corr_meff_GaussianSrc_a0493/nt26/chi0/logRatio_singleMomentumNo0.dat'
path28='corr_meff_GaussianSrc_a0493/nt28/chi0/logRatio_singleMomentumNo0.dat'
path30='corr_meff_GaussianSrc_a0493/nt30/chi0/logRatio_singleMomentumNo0.dat'
path64='corr_meff_GaussianSrc_a0493/nt64/chi0/logRatio_singleMomentumNo0.dat'

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.8,0.92
p path64 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T\simeq0~~~~$MeV' ls 1,\
  path30 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV'  ls 2,\
  path28 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=143$ MeV'  ls 3,\
  path26 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=154$ MeV'  ls 4,\
  path24 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV'  ls 5,\
  path22 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV'  ls 6,\
  path20 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV'  ls 7,\
  path18 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV'  ls 8,\
  path16 u ($1*aspacing):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV'  ls 9,\

set output

!pdflatex meff_chi0_Gaussian.tex
!rm meff_chi0_Gaussian.log meff_chi0_Gaussian-inc.pdf meff_chi0_Gaussian.aux meff_chi0_Gaussian.tex
!pdfcrop meff_chi0_Gaussian.pdf meff_chi0_Gaussian.pdf


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt16/Upsilon/m_sub.dat <==
0 0.6121214758739602 0.0021869183486112886 NAN NAN
1 0.6157706410800426 0.0015494256656576333 0.6141690021242983 0.000374350137220536
2 0.6163018895405794 0.0015510431282650394 0.6137845073432808 0.0002930881144611597
3 0.6098860685724652 0.0014396417260715832 0.6133850743348527 0.00025526625556338
4 0.6119044584700412 0.0014521771725154453 0.6129689923537288 0.00023023091120721872
5 0.6134439210590434 0.00132071876447859 0.6125399652208205 0.00022738302115576925
6 0.6098071782329741 0.001298055485789984 0.6120904969430114 0.00023973856888070966
7 0.6142929720365622 0.0013599197515951067 0.611619507000238 0.00025257723598537396
8 0.6104477771636603 0.0013530093831675138 0.6111380599369034 0.00026613330052116524
9 0.6096260976313257 0.0012491131193941296 0.6106019354974364 0.0002745182994847717
10 0.6133505748607917 0.0013335408066220689 0.609986261856478 0.00030462975682399307
11 0.6079678648667194 0.0012565583876135156 0.6092098551369853 0.00032656388106000467
12 0.6086984100264425 0.00135112487782596 0.6082224052776191 0.00038424441958617717
13 0.6059416894819211 0.0011157746872927365 0.606794050852286 0.00044207456226463826
14 0.6048467478833436 0.0011554307295856825 0.6044813181984818 0.0009601967184037496


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt16/chi0/m_sub.dat <==
0 0.7216525507022626 0.0031263078192560467 NAN NAN
1 0.7135902542004878 0.0025613179164637456 0.7177855180322259 0.0019807119749920554
2 0.7194608550204595 0.0025370442089235334 0.716802679088429 0.0016519564346574311
3 0.7148252128465657 0.0022317681778990517 0.7157202734634083 0.0014058125159739365
4 0.7129245396175679 0.0024450104389522886 0.714527320751613 0.001262045369723852
5 0.7130855742254563 0.0024756905925391592 0.7131668195434759 0.0012542645572450883
6 0.7140956327301321 0.002314800802785233 0.7116512338797236 0.0012482202694927835
7 0.7112485701959652 0.0024600786929785956 0.7099217587837316 0.0012326655942749287
8 0.7084238219868357 0.002487743295148448 0.7078489351313701 0.0013027655267585647
9 0.7047854293114241 0.0025085863907977624 0.7053989487304155 0.0012976793668574294
10 0.7003350989024248 0.00239206272935244 0.7023780160625666 0.001251608227570311
11 0.699572973414736 0.0027438738149717645 0.698594418681983 0.0012925056129644563
12 0.6929750667730364 0.0025938128916161984 0.693778433673012 0.001357034234632959
13 0.6875469754273571 0.0024006667100442414 0.6877145165685672 0.0016418870299331756
14 0.6808018918866469 0.0026863415443113547 0.6799168906338746 0.0022440831225269964


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt18/Upsilon/m_sub.dat <==
0 0.6147329997011406 0.0023489687256484926 NAN NAN
1 0.6179389228656229 0.0015632607878284244 0.6144434697940667 0.0004427177129727733
2 0.613422938870993 0.001563576917679943 0.6142368191990225 0.0003733980615187038
3 0.6117669536709458 0.0014639324093769224 0.6140248770928047 0.00032016496017306384
4 0.6152595631735203 0.001432415835964318 0.6138090246513304 0.0002522642780621309
5 0.6126268508300869 0.0014315825555257788 0.6135833435192858 0.00022816970991346164
6 0.6120849364602855 0.0013567120875757066 0.6133567014726409 0.00021123217144092266
7 0.6143090325829963 0.0013717566474145126 0.6131152065690838 0.00020968770196116981
8 0.6126182737063439 0.0013248977359835434 0.6128629701501205 0.0002193675638048065
9 0.6110600260795825 0.0011705927549151562 0.6126023626356002 0.0002382519929607918
10 0.6145184453694216 0.0013088281517271705 0.6123383705720759 0.00025718712293687496
11 0.6118688898170734 0.0011202722678151922 0.612065516371376 0.0002708679946528125
12 0.6135880364458128 0.001219709867126384 0.6117810961041059 0.0002649035358064378
13 0.6108078440681018 0.001138782776142655 0.6114766456183167 0.0002677668374612141
14 0.6105813505700395 0.0012378745579009198 0.6111268532015733 0.0002877684547119008
15 0.6102222574977132 0.0011382131577736265 0.6107165966635569 0.0003629841344076068
16 0.6107786095776534 0.001155720635549029 0.6102161002415273 0.0006733306133748229


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt18/chi0/m_sub.dat <==
0 0.7216944912708219 0.003278590127650749 NAN NAN
1 0.716107186085544 0.0026057996302618625 0.71946841045059 0.0013437390038046892
2 0.7195314747730495 0.0022857698533701454 0.7183464258621597 0.0012282752183185863
3 0.7172160664977321 0.002444717852563394 0.7171726918047273 0.0011451921881975302
4 0.7141131532597418 0.002584928332096892 0.7160136156452397 0.0011093462584330638
5 0.7136276782960289 0.002272250581943802 0.714796158896759 0.001112742850008619
6 0.7170982308880286 0.00226463853253811 0.7136028010927203 0.001095316465645313
7 0.7141917569431372 0.0022420678375471015 0.7124208504814793 0.0010417147966204077
8 0.7114493752161962 0.0025711207669671943 0.7112198690956272 0.001040903205292043
9 0.7084345589698398 0.0025527839557973886 0.7100137350646709 0.0010706072892885388
10 0.7077830406393274 0.0024445278938621806 0.7087428828229605 0.0011283175307502669
11 0.7088450042506623 0.002852335279704521 0.7074419847646232 0.0012038492051323901
12 0.7023741949483879 0.0029252735216954706 0.7059911132560419 0.0012393980406979477
13 0.7000843951959339 0.0028348184918050023 0.7042388765249828 0.0012788777138218466
14 0.7085705760021619 0.0031396178672190578 0.7017384869234536 0.001361532799757037
15 0.6976646367432442 0.0028905190061455643 0.6970644538593488 0.0015573020113172076
16 0.6858472897791252 0.0032143647343971793 0.6868082195222545 0.0031573082610045766


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt20/Upsilon/m_sub.dat <==
0 0.6112165548896613 0.00210394238431888 NAN NAN
1 0.6164825706249771 0.0015332021161024167 0.6149317920308256 0.0003941310231235784
2 0.6147553833578157 0.001469853615135408 0.6148401952663155 0.00034353851576196526
3 0.6139369875728001 0.0015689848544578888 0.6147507619092538 0.00029168859611150566
4 0.6157716703077845 0.0013311377097526833 0.6146597120386363 0.00026185570901371413
5 0.6153389359488888 0.0013402773613575558 0.6145677073521816 0.0002343658650622027
6 0.6114534479215281 0.001330367462911708 0.6144775761783439 0.00021640997559146946
7 0.6174283402300804 0.0013753433474283927 0.6143813001703439 0.00020485850254581273
8 0.6132238850898167 0.0012590387297604089 0.6142766382524676 0.00020018653884046334
9 0.612374650564133 0.001138982672208133 0.6141726442745716 0.00019738224146004235
10 0.6159536612350724 0.0011984224029197854 0.614065783087165 0.00019454408006391866
11 0.6136360364055663 0.0011982128639633771 0.6139679178620291 0.00019784244274734242
12 0.6128285713595928 0.0013293167192309774 0.6138625330606993 0.00021435767172517384
13 0.6150352880623327 0.0012318078345280314 0.613750897613329 0.0002288311304655677
14 0.6124022414312926 0.0012270983807468605 0.6136362860180002 0.0002385994308852224
15 0.6135183726502775 0.0011092075850442917 0.6135058483526292 0.00026082882750433356
16 0.6148018247848923 0.0011205287415085863 0.6133489735573261 0.00029439880670267815
17 0.6115464673028932 0.0011748444736622288 0.6131211496056914 0.00033566849961574885
18 0.6135062998476496 0.0010963608425778038 0.6128670144167768 0.0006239349519265858


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt20/chi0/m_sub.dat <==
0 0.7211443580916069 0.0031954899039789986 NAN NAN
1 0.7165175931356839 0.0023618855772054026 0.719483634460818 0.0015066761529685113
2 0.7200283952958393 0.0023853665973992966 0.7188956482461398 0.001338376043515388
3 0.7189939987461438 0.00236731163189019 0.7183227254341438 0.0012803215784343847
4 0.7170851378790044 0.002267081694555584 0.7177107965303882 0.001210755817298792
5 0.7138503142753514 0.0024771130709893008 0.7170942827393368 0.0011813687910678938
6 0.7186199913755243 0.0023435337137092116 0.7164661974084156 0.0011708313124935144
7 0.7190174953554458 0.002487560521442833 0.7158113464359854 0.0011360703475041811
8 0.7147489027047499 0.0025125712142234358 0.7151563348146335 0.0011197803126139494
9 0.7133149146236761 0.002354271094595295 0.7144662400833796 0.0011355385943424556
10 0.7141419740311277 0.0027086520859950225 0.7137240247175186 0.0011631395778584075
11 0.7151485792323534 0.003018026929232809 0.7129677532871928 0.001172996520195313
12 0.70823823200126 0.0029279894797222816 0.7121086410525256 0.0012598428409870133
13 0.7088956506664246 0.0032096558990579727 0.7112425116119045 0.0012618934578322305
14 0.7108625410591927 0.003305696244674916 0.7102565703300763 0.0012624690905007618
15 0.7127845747381307 0.0029826377049705366 0.7090930303829968 0.0012868239241732304
16 0.704945274949955 0.0032142343486707414 0.7076907965778954 0.0013280297705158262
17 0.7070678656719496 0.0033452406628428077 0.7056803657882905 0.0013727397833027677
18 0.7022530503690548 0.0034353098355127676 0.702701483431547 0.002731653039045434


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt22/Upsilon/m_sub.dat <==
0 0.6101444711550849 0.00219298624736608 NAN NAN
1 0.615661662210975 0.0014513989779065817 0.6147035316653637 0.00014962629232895264
2 0.6151704088516317 0.0015871854566215093 0.6146595159586477 0.00013540326952921067
3 0.6126983766716272 0.001396538522527635 0.6146138867570863 0.00012641542333102773
4 0.6158016255160247 0.00132760101837337 0.6145671590428232 0.00012793309192105085
5 0.6156962015678229 0.0013941443194857017 0.614519338187455 0.00013012867327910627
6 0.6121473752637612 0.0012067406722664487 0.6144710160009133 0.00012901001411991242
7 0.6167706605031622 0.0013088079123769747 0.6144229275909288 0.00013639258228015372
8 0.6140022456752459 0.0013683419806819197 0.6143703819231652 0.00013932685799311617
9 0.6120163585101402 0.0013551746075871618 0.6143152188235816 0.00015014945738245355
10 0.6163836945181873 0.0012604345349578328 0.6142577125836136 0.00016564382605721573
11 0.611128619151853 0.001210101686537124 0.6142030279793413 0.00017527557834851049
12 0.6159659766287144 0.0014558647931982582 0.6141506861108477 0.00018802464565381705
13 0.6123374627683986 0.001424509165443455 0.6140977833878127 0.0002034616334672945
14 0.6134980342869139 0.0012794226886164717 0.6140405550865825 0.00021823951173949308
15 0.6142913235278268 0.0012213985776514669 0.6139734520625619 0.0002263897138418125
16 0.6159773777075672 0.0012439780837564252 0.613886255161942 0.00022884372349551985
17 0.6114564675689775 0.0013425161795108664 0.6137689788626393 0.00022183412852616602
18 0.6156336748750473 0.0011512276891231243 0.6135681761110425 0.00022226066467989636
19 0.6131968582949834 0.0011621223428102123 0.6131849660478671 0.0003432934292066925
20 0.6119083164438907 0.0012128940013351741 0.6123819561621957 0.0009226201545036172


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt22/chi0/m_sub.dat <==
0 0.7226429191999486 0.0030881015913486465 NAN NAN
1 0.7181741245789581 0.0026142455819274657 0.719781360063926 0.0013210050328321676
2 0.722004666494177 0.002182319630928742 0.7193019871310461 0.001263072626534134
3 0.7191575879983714 0.002222780116695411 0.7188293716765505 0.001191116710001272
4 0.7155427942987117 0.0024702067782620407 0.7183505908403471 0.0011565646166458166
5 0.7154976698823707 0.0023530912169629215 0.7179014131141515 0.001109178351252349
6 0.7203206917597669 0.002222753193021454 0.7174366086824434 0.0010823342282305637
7 0.7176125569918329 0.0023299919616737164 0.7169418270864908 0.0010850110973434912
8 0.7174117765581256 0.002612536875796434 0.7164772461154814 0.0011157822405013507
9 0.7134418459692644 0.0024971947450485033 0.7159849855103106 0.0010773250975792958
10 0.7148377029467489 0.0026547687754051585 0.7154765592195753 0.0010842372070977158
11 0.7143847362444367 0.0027813140025522154 0.7149162273956486 0.0010916535593440413
12 0.7127904451501624 0.002767419824610595 0.7144189679507731 0.0010787752978209664
13 0.7083750352217247 0.002698254285709134 0.7139052173075999 0.0011245561280839311
14 0.7194379010230352 0.0029377922251905275 0.7133716760936061 0.001136464854913699
15 0.7186457081249836 0.003357867506285084 0.712720190386301 0.001163856620393533
16 0.7102090834752741 0.0031516544961617265 0.7119951362541229 0.0011280891840136364
17 0.7107243900952753 0.003573458291972642 0.7110351857020122 0.0010956156499614123
18 0.7094421723751564 0.003626958694363913 0.709508113796745 0.0010691882112264794
19 0.7083980236162438 0.00390146185616036 0.7069069228126299 0.0015068805902803684
20 0.7011778418468488 0.004404380454472778 0.7020154533320142 0.0033612912582192678


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt24/Upsilon/m_sub.dat <==
0 0.6110035882263224 0.002190872250422693 NAN NAN
1 0.6186333966173649 0.0014908309327417157 0.6149888400497535 0.00017674578085769
2 0.6140755890032984 0.0016164447353811395 0.6149888396861972 0.00017674568183845274
3 0.6132452530428711 0.0015467916422032824 0.6149883694029071 0.00017627597248714988
4 0.6159777754641083 0.0014183067543707129 0.6149859927339878 0.00017449337833186362
5 0.6150914359810087 0.0013603787575797721 0.6149848550667654 0.00017415683716082153
6 0.6125396770042444 0.0013793174335372527 0.614984358376225 0.0001741303619461343
7 0.6162512704137278 0.0012810963812046605 0.61498391163436 0.00017373297632705675
8 0.6146729727180273 0.0014336883928093291 0.6149829426362459 0.00017282755424774532
9 0.6148792509609324 0.0012429919215523055 0.6149803157315362 0.00017232866839822503
10 0.6152724419181168 0.0013430562734615403 0.614978130127426 0.00017155928529155595
11 0.6134676714879517 0.0012798284359895051 0.6149769656416372 0.00017226872551179273
12 0.6159610246542617 0.0013150223269059458 0.6149706793356968 0.00016874044528625287
13 0.6129868195232787 0.0013248071657347982 0.6149683287635817 0.0001719238806733303
14 0.6132103228443013 0.0012282505342797734 0.6149641300899957 0.0001716314423764187
15 0.614644141481717 0.0011550623121628911 0.6149565318828533 0.00017086214462525007
16 0.6183345479277166 0.0011202576414133247 0.6149432203055827 0.0001711350638221587
17 0.6125109447082984 0.0012096280494546807 0.6149125300869408 0.00016273873050809406
18 0.6164727932707418 0.001164263782724384 0.6148411082268138 0.00014219863653797127
19 0.6155225092646679 0.0010807305246799404 0.6146931866237634 0.00015549343934639914
20 0.6140623965396331 0.0012096227041260565 0.6144108692497268 0.00019710720594934283
21 0.6149648717382109 0.0011567959562388541 0.6137991028124342 0.000401786286194028
22 0.611879053668263 0.0010786377966385263 0.6125431075066046 0.0008821366835803923


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt24/chi0/m_sub.dat <==
0 0.7249738738745183 0.003219676118042525 NAN NAN
1 0.7162624513365395 0.002190113279825656 0.7182944783860297 0.0012956044947234346
2 0.7192733435939909 0.0023610990451089497 0.7182480715256928 0.0012543256593527952
3 0.7197102522376126 0.0020851155696106627 0.7182101814538673 0.0012588801027222374
4 0.7165378051344948 0.0024289496184960457 0.7181465095467431 0.0012231100907437176
5 0.7159850470441634 0.0023248526061345753 0.7181012029609735 0.0012005220515524107
6 0.7198273711716136 0.0023765477422793557 0.718049758578384 0.0011998614547805708
7 0.719696865882212 0.002525178566473274 0.7179570577356711 0.001129314009165272
8 0.717702739938596 0.0025810825984960983 0.71789365995069 0.001114186749561652
9 0.7152063483562354 0.002612341414651942 0.7177864356842576 0.0011182298194863938
10 0.7176448702674783 0.0026523842471543047 0.7177089141094223 0.0011054396370875352
11 0.7156110049284385 0.002752861211881674 0.7176306224087761 0.0010940638395517954
12 0.7184092460877294 0.0030019875897796533 0.7175173299949307 0.0010839401838900198
13 0.7142034287260621 0.0029061143332542727 0.7173714321768875 0.0011005057446428212
14 0.7233390611892013 0.0031370553022777026 0.7172304972541574 0.0010498829422984635
15 0.7188245119100867 0.0031639817972203277 0.7170599711119374 0.0010131473606821428
16 0.7169554613529003 0.003259921835555679 0.716851560316007 0.0009413618406284296
17 0.7193622407003293 0.0035838106334807884 0.7165438655771366 0.0008822814069219254
18 0.7166117592792389 0.003854099744939332 0.7160857252991528 0.0008838503825989719
19 0.7110398704798383 0.0038362330414491996 0.7154274847203719 0.000926455971647866
20 0.7133518552836242 0.004228469808055579 0.7144738946743628 0.0011732593792623813
21 0.7121990384166892 0.004436014166532054 0.713224324969782 0.001747311812428487
22 0.7140504251944049 0.005533774395891977 0.7112440288246742 0.00305713786655859


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt26/Upsilon/m_sub.dat <==
0 0.6129867934009745 0.002287415945640525 NAN NAN
1 0.6176027869454805 0.0014774279595696216 0.6152313164682517 0.00023426505938961562
2 0.6138151285707374 0.0014947566134920764 0.6152295694299788 0.00021654187281849868
3 0.6147695828530618 0.0014418643239733075 0.6152293676696807 0.000199855070722732
4 0.6149730088334653 0.0015652072192511302 0.6152276514556769 0.0001922441089547977
5 0.6164566920117996 0.0012943523206760954 0.6152256821807713 0.00018311147551919316
6 0.6121295647033556 0.0014157359966575633 0.615221087417514 0.00017641277966440327
7 0.6164075092281356 0.0013361277869142762 0.6152145292176225 0.0001740555801051924
8 0.615288247140336 0.0012765221772375046 0.6152093095799132 0.00017260005691077662
9 0.6157155972195478 0.0012825771964697363 0.6152047367523745 0.00017487398605509075
10 0.6155602198315379 0.0012989152420294081 0.6152013514050833 0.00017318278311295732
11 0.6150420166815598 0.0012578240733370771 0.6152009348717776 0.00018091317563107
12 0.6163555233721651 0.0013092905814924283 0.6152001659595432 0.00018373185831654926
13 0.613932803746883 0.0013474755843719821 0.6151969705393718 0.00019115982854089886
14 0.6126478449990345 0.001151159287454906 0.6151832328023099 0.00019119452720928187
15 0.6155145310751573 0.001098301881811481 0.615169758510551 0.00020044569557986502
16 0.6178952004776634 0.0011296233174976633 0.6151540186068976 0.00019714032838324957
17 0.6126659170566997 0.00117546684683556 0.6151158365980096 0.00018757475007435964
18 0.61696936450216 0.001100029633888 0.6150587266164157 0.0001905198246129336
19 0.6154373094710882 0.0011944668558483418 0.6149671661272851 0.00019832955499077265
20 0.613926582679087 0.0014141468347477204 0.6148139540497248 0.00022229214256630492
21 0.6143317165216047 0.0011676240242123326 0.6145387171551892 0.000247583488637404
22 0.6133265517391282 0.0011689553032354638 0.614036217481088 0.00026478860669665316
23 0.6140044000039658 0.0012310981086424144 0.6130905593072089 0.00036253742379221965
24 0.6112250049096464 0.0011116166758532442 0.6113789867325894 0.0008820946389453965


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt26/chi0/m_sub.dat <==
0 0.7206034750261723 0.0032533439110967732 NAN NAN
1 0.716149729284234 0.0025337418957556146 0.7180671330170056 0.0011508445387691246
2 0.7206030791611351 0.0023274647472112386 0.7180510580517117 0.0011182217502028191
3 0.7177911207278839 0.002334169857183155 0.7180090768046594 0.0011035877434855124
4 0.7172645210642303 0.002441894530267774 0.7179953671785163 0.0010912510583606094
5 0.7163080044809459 0.0024848250838743757 0.7179730475499171 0.0010514114675447273
6 0.7190112040182979 0.0023839467755526478 0.7179427521155614 0.0010255187353772621
7 0.7192678165242645 0.002578376519207337 0.7179058391396789 0.000990803897879755
8 0.7157383454306938 0.0025005561392119624 0.7178762143109721 0.0009710770240108912
9 0.7178805605652232 0.002652123941206952 0.7178423631548866 0.0009419399849673882
10 0.7147548002131698 0.0028538655117901213 0.7178230312482667 0.0009288328173461258
11 0.717149866296906 0.0030018628671277803 0.7177773101313709 0.0009312734846499415
12 0.7141878852850285 0.0028861643302064977 0.7177382885429007 0.0009387640743758752
13 0.7166723955566399 0.003350028817301398 0.7177311100269177 0.0009140230601257793
14 0.7240612314698609 0.0032845707451026884 0.7177023316195758 0.0008949737204755337
15 0.7225520148332492 0.003536772496856244 0.7176601835047629 0.0008840865418564547
16 0.7166350518896629 0.003693388226688077 0.717618512550715 0.0008692932651989116
17 0.7174866583027496 0.0036795774724948105 0.7175716526251334 0.000870818707978005
18 0.7202990932819955 0.004188877819000791 0.7175080062805945 0.0008466605897330393
19 0.7155867078334917 0.004343343442915093 0.7173904629477943 0.0008694293384182705
20 0.7154412620197763 0.004372776549460111 0.7172530654631798 0.0008549757575004868
21 0.7166482293144187 0.0052491428274010765 0.7170500282568291 0.0008519167371048297
22 0.7180933160045129 0.005338630995705418 0.7167200915155871 0.0010140467640665785
23 0.7182920488196236 0.0067481274806605596 0.7163987171475181 0.0019478474604762708
24 0.7151355684767828 0.006999894884147206 0.7160306598814863 0.003977813660347218


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt30/Upsilon/m_sub.dat <==
0 0.6088670939649714 0.002189788031149331 NAN NAN
1 0.6180382699185606 0.0015585714275436757 0.6148898404760115 0.0002276995566997675
2 0.6153210863671972 0.0014266873272648084 0.6148884841785278 0.00022145998623268603
3 0.6124132908552691 0.0016048350876592954 0.6148868369843379 0.00021876213765936736
4 0.6167288421162553 0.001404094760214969 0.6148849343641307 0.00021221304194229962
5 0.6154015728575659 0.0015723251342927291 0.6148822790824964 0.0002064946982157645
6 0.6108717179728022 0.0013086189674932358 0.6148799674263565 0.00019964691862206507
7 0.6168484056116695 0.001424723320883614 0.6148766056017996 0.00019391394589440836
8 0.6138904636146219 0.0013342241197518145 0.6148740003294589 0.0001869550351555338
9 0.6135727277825083 0.0013324434204936564 0.6148725660676497 0.00017257070989495915
10 0.6162239686237578 0.0014024520045807787 0.6148687557006514 0.00016898994206093754
11 0.6148299869109901 0.0012214035605264684 0.6148666298385632 0.0001638813211567447
12 0.6139704842490954 0.0013494316609660162 0.6148637157869232 0.00015335329943100273
13 0.6143825218576473 0.0012555505553504265 0.6148584095068081 0.0001520603686294697
14 0.6139094138170472 0.0012441013315251936 0.6148549829077476 0.00014530785442590233
15 0.6136739990470532 0.0012172484563032215 0.6148509184521981 0.00014089849498355456
16 0.6189716452259768 0.0011866200786460057 0.6148457922284736 0.00013840085214078535
17 0.6143549347748276 0.0011805106815695465 0.6148405209043862 0.00013942695158342122
18 0.6167818140228286 0.0012274072257870694 0.6148342120454213 0.00013698710727372276
19 0.6149306169359466 0.0011701947264174395 0.6148277303882472 0.00013638262118886857
20 0.6144899363988621 0.0011264190122367568 0.6148222691007152 0.0001381840809921986
21 0.6150115147716886 0.0012342228700767954 0.6148177663339762 0.00013628266155751856
22 0.6135504726327621 0.0011675622240092665 0.6148144328920726 0.00013497465838796519
23 0.6159772708027618 0.0011019941164925884 0.6148071935033868 0.00013796488000272777
24 0.6128595562602752 0.001019336815020977 0.6147981262021521 0.00013655520050648295
25 0.6151533099438098 0.0010249982399491708 0.6147902857757779 0.00013975141044175743
26 0.6135049517167175 0.0010364101232906986 0.6147843293412387 0.00015417907188597368
27 0.6161105661224561 0.001060161002850113 0.6147768149152689 0.00016868270438386013
28 0.6159155720299228 0.0011769368539852332 0.6147675740160293 0.00018677915922971078


==> anc/data/fig5and6/msub_GaussianSrc_a0493/nt30/chi0/m_sub.dat <==
0 0.7202040759544922 0.0032373921861893473 NAN NAN
1 0.720729227152036 0.002485124174185671 0.7186677466847569 0.0013400152549282174
2 0.7180235503499759 0.002400374588016896 0.7185955026859552 0.0012974682902950896
3 0.7196209327979572 0.002178978344224536 0.7185255885483781 0.001250983820429763
4 0.7159553954191291 0.0026379854451669127 0.718445595917123 0.0012208369838655475
5 0.7190600027020679 0.0024035204466000826 0.7183751861449141 0.0011629478518719871
6 0.72140341113981 0.0023320209282485793 0.7183117055146209 0.001096962614059671
7 0.719693893342539 0.002340786363846936 0.7182226618824059 0.0010776860874749383
8 0.7169101217115076 0.002841589192326688 0.7181424479946363 0.0010471933072514483
9 0.7168210152053268 0.0025066900577539464 0.7180764795344314 0.0010203961789697624
10 0.7144267228074886 0.0026657000722640767 0.7179863432445374 0.0010337666442197246
11 0.7199100002480499 0.002823461954851725 0.7179006484121606 0.0010000620225826262
12 0.7126212007407646 0.0029034670887352343 0.7178205528799873 0.00096856539025858
13 0.7136291919601636 0.0029560723602174432 0.7177431022201299 0.0009584710095853488
14 0.7230164792829767 0.0030468650496360272 0.7176600291817019 0.0009433842255933689
15 0.7205025022106618 0.003168063080990713 0.7175877883630695 0.0009085801090499279
16 0.7138936212062659 0.0036231349075426245 0.7175084340812595 0.0009059121679881876
17 0.7184810328303453 0.003602589677956125 0.7174324451934881 0.0008804727155700132
18 0.7165603831841184 0.0041478404816477354 0.7173621299231081 0.0009078419603466559
19 0.7160188957732057 0.00383895397588474 0.7172690804511386 0.0009059456191734538
20 0.7099705869715669 0.004047245512872055 0.71717121723142 0.0009426815110266107
21 0.7233076015103477 0.005151815563904316 0.7170754414221154 0.0009665807501417767
22 0.7239824918911327 0.005421538495108402 0.7169866443115498 0.0009688753060297373
23 0.7235605675542617 0.0057412854918394984 0.7168527664019422 0.0009738480186519682
24 0.7170698755895514 0.006750375883475268 0.716650942652775 0.0010617493523776833
25 0.7185789353635037 0.007239241781600847 0.7163951708147006 0.0011917092783709782
26 0.7192365730678684 0.007884144112318525 0.7160255317512407 0.0015589225758322334
27 0.7149230917506286 0.009356105535689552 0.7156197735594101 0.0032047844286055005
28 0.7137928886833144 0.00877818398865482 0.7152192406929665 0.006163538890425535


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_1/m_sub.dat <==
0 0.6181616206595513 0.001451404795959843 NAN NAN
1 0.6106136006106664 0.0013279806265418248 0.6130147548943214 9.925717113989929e-05
2 0.6143577882020967 0.0014236149939094167 0.612550902909624 0.0001519931742010039
3 0.6096459335520669 0.0013396539838304022 0.6120824909089461 0.00019545132167742008
4 0.6101502545968325 0.0013044028633918403 0.6116080302993483 0.00023244195450067284
5 0.6127872338204301 0.001284858464157712 0.6111287612825819 0.00025478234483844453
6 0.6105096863248443 0.001119859598643358 0.6106435931141807 0.0002709519844921182
7 0.6101353196269701 0.0011987426838263593 0.6101499232552374 0.0002763787326252043
8 0.61002730290394 0.0012143987232294817 0.6096423469433283 0.0002793914507580597
9 0.6083965294582778 0.0010944786305362442 0.609122814348935 0.00028118019024914176
10 0.6083677837936667 0.0011623762306264274 0.6085739217307764 0.0002780197478795543
11 0.6097134217064764 0.001243276402006166 0.6080010512841885 0.0002855061173016038
12 0.606924633009346 0.0010350719421903243 0.6073714047052579 0.0003318356409259815
13 0.606093632366987 0.0010954905981669372 0.6066811440030138 0.00042784086122793497
14 0.6061570734973554 0.0009587897569094395 0.6059596808316966 0.0008582513104726797


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_2/m_sub.dat <==
0 0.7689745165743461 0.004177018390366993 NAN NAN
1 0.7468915504340707 0.003976850983659741 0.7512127003894256 0.00280874820172361
2 0.748199742339912 0.004006352361163756 0.747151720251922 0.0022153142392595804
3 0.7416875140310805 0.004128168599315418 0.7429705602188852 0.0016798143151340872
4 0.7396536978138466 0.004739999268996042 0.7386366642916351 0.0013451411941914904
5 0.7378375207675181 0.005105124178792497 0.7341363950150366 0.0012180310759544177
6 0.7303629733970769 0.004427454961757671 0.7293674773921754 0.0011332059159563368
7 0.7218979285229842 0.005838911263385094 0.7240246247418769 0.001152483437446672
8 0.7182141247884579 0.0060712820019853675 0.7178928434452492 0.0011282279446985788
9 0.7033801623854905 0.0061678764329634594 0.710542309922007 0.0011007510526815922
10 0.7004667504431954 0.006508849337401146 0.7012564412911031 0.0012462122018519484
11 0.6941759741871825 0.007143704792022421 0.6889333378547766 0.0017443209118076508
12 0.6776876270791714 0.006604660111527383 0.672372401746656 0.0023469895329406576
13 0.6428485844450853 0.0074224020245955424 0.6494241104615477 0.003208566372026822
14 0.6180640344408533 0.008424021685988214 0.6180403778371002 0.0073401200009981515


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_3/m_sub.dat <==
0 0.8647364721736022 0.007380240227158108 NAN NAN
1 0.8229835403843637 0.008677539249145938 0.8330667567410087 0.007423892904374063
2 0.8228020529799018 0.008459455580308584 0.8253500721274842 0.006878004406373095
3 0.8256885869869337 0.009036610634314934 0.8172872103661994 0.006207169566123549
4 0.8071278512906777 0.010644388245853564 0.8090535276672097 0.005403179905646649
5 0.7973942021228106 0.011017838092182375 0.8002115700094123 0.004963928538511242
6 0.8019870882458281 0.010908208381668616 0.790449795424554 0.004478487317537416
7 0.7689500317073106 0.014076685715969317 0.7789529304042405 0.004374232750781859
8 0.7696118427902279 0.012101942995111914 0.7646986400319105 0.004036710633914753
9 0.7354592275288163 0.014140852980573215 0.7460921213622786 0.003329085658450137
10 0.7055852842970693 0.015931024773084945 0.7199832948031657 0.0030960780942617117
11 0.7082658535466599 0.017177994962510268 0.682954780725538 0.003792619511076456
12 0.63555318203273 0.016755636380504257 0.6320688872883096 0.004865920442217675
13 0.5533486147611019 0.015570755109032941 0.5643060441277206 0.007687668090845645
14 0.4822798710603857 0.016070273484256214 0.4857825550757495 0.013857888566656318


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_1/m_sub.dat <==
0 0.7271373868055744 0.0031578508979613895 NAN NAN
1 0.7117600011830382 0.0031318922240213265 0.7141848617668679 0.002267302086330525
2 0.714693192950285 0.003242238736039682 0.7120403397065812 0.0020163563078924307
3 0.707675004475709 0.0032650279358483747 0.7098068714946812 0.0018866742960396143
4 0.7073670211105216 0.003617192138043679 0.7076148902876769 0.0016873223871578524
5 0.7072367227451396 0.0036648114058522863 0.7053609839181569 0.0016192368836374094
6 0.7025916513856384 0.0033084654959524284 0.7030507551001268 0.0016355709140992714
7 0.7007534282420593 0.0036339920463406283 0.7006145500586379 0.0016005633371423134
8 0.6994182304531822 0.0037505739894180268 0.6980228456515141 0.001573062969912109
9 0.6917633049462957 0.0037504693345273843 0.6951578344177487 0.001571056144439975
10 0.6911250601642615 0.005002178716494221 0.6917959584592069 0.0015585567933129596
11 0.6908673013976008 0.003812205047167172 0.6876165929104044 0.0013293519538225551
12 0.6813186405136158 0.003921058994782234 0.6817042000705471 0.0012598160359270638
13 0.6714855410915296 0.004443257958383073 0.6724726679885097 0.0018605854177616843
14 0.6565326497162347 0.004444288469984792 0.6566667662426453 0.005012379200804218


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_2/m_sub.dat <==
0 0.8274845360954051 0.007467862153326732 NAN NAN
1 0.7934601789870841 0.008935300802786483 0.8018580083564979 0.00589013778477232
2 0.795010116468898 0.007698859331197738 0.7955849042977012 0.005344635587761326
3 0.7919566860418188 0.008012293324148989 0.7893747244869433 0.005248341936292977
4 0.7831338250233153 0.00873651260978392 0.7828337315060119 0.0052688747351826715
5 0.7731191908808803 0.008779951565742627 0.7756412674599921 0.005198239007840222
6 0.7755582187217281 0.009520162231341556 0.7677389947475465 0.005009513604306237
7 0.7517696410370138 0.009993811655377272 0.7586747125687474 0.004861177674539308
8 0.7519315763699674 0.011308414529800914 0.7478170410491757 0.004620269788396469
9 0.7217137620516347 0.01282229157774284 0.7339756161876614 0.004143157730592595
10 0.7082905634355205 0.010942459929724091 0.7155200639041229 0.003505508973637439
11 0.7143802831700721 0.013244047593626407 0.6902209840202076 0.0031512856018068858
12 0.6534395215412999 0.0132451797038603 0.6557268845106339 0.0038410939930020316
13 0.6017114127906198 0.014469331069539737 0.6099671058267973 0.0050994791224202585
14 0.5530160987785 0.012581740881624337 0.5521884998803137 0.011117655175301389


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_3/m_sub.dat <==
0 0.9162938855787892 0.01175257157051679 NAN NAN
1 0.8667138764465292 0.015677321155844526 0.8866288668259993 0.012130936865160535
2 0.8636153373266278 0.012901970678186547 0.8741282029371673 0.010399330454144873
3 0.8780526582741772 0.012286685400765718 0.8613182908300903 0.009037696564296982
4 0.8514482049853037 0.014994639326785353 0.8483575249123335 0.007697919154329602
5 0.826021087653834 0.015482022223053282 0.8348140031803162 0.006600771692328644
6 0.8445606065970124 0.020396098364667936 0.8203232717766582 0.005871747228228252
7 0.7866297183290494 0.0153191288500647 0.804656123490129 0.005278081584077832
8 0.8084747718455554 0.01854706356781677 0.7863551728954719 0.0049372436641456074
9 0.7520049828821546 0.02309645267613991 0.7630126369624424 0.0045577585919458485
10 0.6902162089091717 0.024656076201390764 0.7306172522776233 0.004698043255275675
11 0.7155132662519157 0.026280333912810594 0.6813296911323774 0.005938984488200738
12 0.596708148059274 0.0270906396412689 0.6067637243021856 0.00877013164298468
13 0.5138675149795693 0.024659154403651518 0.5035380530527651 0.01007145319824887
14 0.37084405008613863 0.023882661205343214 0.37788861161752224 0.019311123313540013


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_1/m_sub.dat <==
0 0.6170721378187212 0.001521109348365579 NAN NAN
1 0.6115561975163122 0.0013231057579313754 0.6137049387021022 5.03198608342581e-05
2 0.6143889040108992 0.0013954081735710888 0.6134254737230221 7.927382345529477e-05
3 0.6103432677817562 0.0012927532979103429 0.6131459184552247 0.00010846823920229731
4 0.6112624367136159 0.001253344212608254 0.6128662357464157 0.0001355969068003171
5 0.6141223145847303 0.0013991942959932224 0.6125863854771525 0.0001636137990832509
6 0.6137153323219204 0.0012988195432788174 0.6123063189853978 0.0001910691645394813
7 0.6118372131969454 0.0012474093842576028 0.6120259610936704 0.0002174281527448363
8 0.6109852996218266 0.0011341407151186367 0.6117451628812252 0.0002457284476058419
9 0.6109675300166706 0.0012769924219763196 0.6114635638176963 0.0002739822970372341
10 0.6098999164841805 0.0011689989366245879 0.6111802138160304 0.00029747528418089253
11 0.6123459780328651 0.0012661008782919314 0.610892377623864 0.0003203453190864236
12 0.6100963057455244 0.0012167461270125024 0.6105927588495857 0.00034491774004885567
13 0.6100706695913085 0.0011244034907033074 0.6102615574064054 0.0003573191703635237
14 0.6108335187658895 0.001159803083012556 0.6098341932073984 0.00037091263195054847
15 0.6102139989308888 0.001083430274865127 0.6091245215651165 0.0005055303143900458
16 0.6071340488038401 0.0011187566410918448 0.6076627616696965 0.0012639652800371382


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_2/m_sub.dat <==
0 0.7651590445761322 0.003924853438652787 NAN NAN
1 0.7499830118686551 0.00427799224999037 0.7537939434193565 0.002598023863847776
2 0.7467389079993081 0.004239918084416816 0.7505866466261598 0.0022556396837433157
3 0.7456801411360263 0.004380428275689741 0.7473257903075232 0.001845628293942525
4 0.7449368721776088 0.0041889650369150155 0.7440896491656052 0.001482118331742055
5 0.7448410993684511 0.005233013152830868 0.740822925144408 0.001224438418573559
6 0.7450627606851786 0.004758454006691726 0.737462854297995 0.0011208183922356563
7 0.7356573297460274 0.00528674307697774 0.734035351711981 0.0010547297605848494
8 0.7328221108596784 0.006020952708774341 0.7305424052101956 0.0011026915409941829
9 0.720202839882252 0.006627535618729086 0.7269105629106795 0.001256753252437015
10 0.7213434685201146 0.0066319289457079655 0.723099450561761 0.0012582213425109678
11 0.7112245917794583 0.0066275084398255135 0.7187948875021432 0.0012930957576031687
12 0.7158295501719082 0.007757678612025032 0.7133364620691521 0.001469185740778589
13 0.7002093274357933 0.008147628906518323 0.7058181189082622 0.001940673963632178
14 0.6998564048365832 0.008821624909909564 0.6935774086177191 0.003690183501249722
15 0.6712046357528703 0.010021067361383085 0.6700772771125858 0.005502601817439223
16 0.6220337014611963 0.00956510637895669 0.6257681420926998 0.014471775765269812


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_3/m_sub.dat <==
0 0.8585829382383812 0.008476061641296218 NAN NAN
1 0.8251143239161733 0.009829486027004064 0.8365384294216842 0.008239489091399377
2 0.8216110891751209 0.009501769076913247 0.8308549324205856 0.0070790094915877955
3 0.8323893715570099 0.008604399971513743 0.8249218471055222 0.00629786394483578
4 0.8205830123370248 0.009461150530484241 0.8189375630041877 0.005508054370846116
5 0.8094059960906606 0.0112947245745314 0.8125272866381608 0.004944546833814845
6 0.8261422252704049 0.013493319825532146 0.8058271747248352 0.004749326762124473
7 0.8001714131790509 0.015097806155382587 0.7985370343362106 0.00436478803669571
8 0.79139376557558 0.012896241427872046 0.7903533868673653 0.00398967711818865
9 0.7773104142539475 0.015781446099276786 0.7803132054226971 0.003507620825930813
10 0.7434716018502773 0.01894245642011938 0.767399463367569 0.0031285608224688177
11 0.7359147508714332 0.019508454405137265 0.7499485311552272 0.0033758845192704
12 0.7597566407550893 0.02374850655020111 0.7254128629787941 0.004674397273541686
13 0.655781224853957 0.022564103060709995 0.6911215378501984 0.0058894274058231
14 0.6803329936996575 0.024788146724277205 0.6437857165596729 0.008433249446873958
15 0.5787720772633504 0.02702959375548497 0.5816314653479047 0.010711537645244795
16 0.4914346500269143 0.02402025119553325 0.5120775582395631 0.024098264723983187


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_1/m_sub.dat <==
0 0.7251820377677691 0.0031482177003031575 NAN NAN
1 0.7135656945757219 0.003058643447891529 0.7146238304249408 0.002233141528543814
2 0.7132621906757083 0.0031850907162923603 0.7133678801747398 0.0020576574937146708
3 0.7099866421440533 0.0033331087503174484 0.7120739210905525 0.0018843428247764527
4 0.7100833336666206 0.00353469560320796 0.7107816858960758 0.0017361197981237142
5 0.7114831509608717 0.003584741512021261 0.709477820992719 0.001620368332809985
6 0.7117150411267336 0.0037418647538410843 0.7081758186282854 0.001513556059308696
7 0.7085940596561191 0.004153638707700469 0.7068392428963632 0.001495095098182797
8 0.7053230001052798 0.003823727529782439 0.705479926090852 0.0014828112837785845
9 0.7028600157037699 0.00415405299626781 0.7041318989143615 0.0014412719001577479
10 0.700751801537483 0.004512855623278744 0.7027553081362835 0.001364273187798637
11 0.7012675693913952 0.0038981167310911946 0.7013323361101996 0.0012607457771656172
12 0.696378897737634 0.005054314086894274 0.6996307543788738 0.001184660788283276
13 0.6981182654576457 0.004713970466690531 0.6973893459578913 0.0011385652427942095
14 0.6948012812132038 0.004603483518286544 0.6939694172421822 0.0011963329899529196
15 0.688712538032997 0.00524035340850737 0.6868546885290248 0.0033601659852834365
16 0.6686616653417158 0.005574443923903938 0.6713394287759384 0.010165370093088377


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_2/m_sub.dat <==
0 0.8229729426351442 0.006677750781815872 NAN NAN
1 0.7962332952662173 0.00879224585052496 0.8064095091147682 0.00641893200335053
2 0.7927376653733853 0.008243948356472353 0.8010138098133841 0.005827359389340647
3 0.7983424005467593 0.007750849237557644 0.7956214667605763 0.0053286728600229205
4 0.7933341579618245 0.00878637716033226 0.7901820932594454 0.004927787614363632
5 0.7838398817516982 0.009792463507121707 0.7846114217145578 0.004531059825986228
6 0.7955208495971945 0.010940900225892558 0.7789376381592256 0.004268715548458646
7 0.7739243409642933 0.010619895509273891 0.7731139307171209 0.0042255143388056915
8 0.7736144230028135 0.012584860870995418 0.766835291059583 0.004199411513883922
9 0.7541856118753594 0.01490652200355147 0.7601321753608112 0.004153684735094254
10 0.737374467970848 0.013519701695753339 0.7525259253718273 0.0038217659304256024
11 0.7391462714651134 0.01601293646752322 0.743219643739292 0.0035514007479409138
12 0.7304824729543908 0.016432963102640086 0.730693620820346 0.003650677522583523
13 0.6919067201084641 0.017987890413845187 0.7120992300162676 0.005092408072680965
14 0.7106144635643838 0.018227603460414965 0.682934803063266 0.008063090619691793
15 0.6335122390260298 0.021905689496967917 0.6362793205127643 0.008746400222688688
16 0.5548668312831653 0.02107415977928584 0.5621809532875859 0.022130921215971933


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_3/m_sub.dat <==
0 0.9116707159037636 0.011718011902023262 NAN NAN
1 0.8691556240499076 0.014175002519866808 0.883940721963643 0.012660371425630368
2 0.8616727196674361 0.014074333591815757 0.8770101613192245 0.011018170280706174
3 0.8870769597503334 0.013472984528258847 0.8700279281858605 0.009064229183170402
4 0.8706127378200841 0.015207968760481805 0.8627650268019689 0.0078063250255253624
5 0.8402092272878903 0.018207848302909224 0.8547717912637997 0.0069163368471166775
6 0.8689103922740122 0.022462595613069958 0.8461544726755021 0.00649863552437413
7 0.8272900355130094 0.020812268888980467 0.8365292295857557 0.006138968863871885
8 0.8346250031448648 0.02059821195732403 0.8250756983115133 0.005737619270176908
9 0.8096627118262445 0.026792723462858548 0.8104111287953064 0.005384411533202793
10 0.7484617216043683 0.03093296512208099 0.7906109551152458 0.005246207251761503
11 0.7533392574354041 0.035058974282426325 0.7625961057151256 0.0066011352075179275
12 0.7608252696080537 0.03880293302361815 0.7228376836810049 0.008922295204348951
13 0.6493434923689891 0.04854235293759579 0.6693895221995338 0.010088725493059725
14 0.584176295618934 0.04337243375941724 0.600989986134061 0.011812621357368602
15 0.5690471115889295 0.04284983073601578 0.5219837894389343 0.013820159108113406
16 0.41002647274006887 0.03748237127899956 0.4458354731758004 0.028248835782596904


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_1/m_sub.dat <==
0 0.6173545504537424 0.0014882798087725302 NAN NAN
1 0.6118211173419699 0.0013366172057790449 0.6138924582274238 0.0004946334770773442
2 0.6147988134199985 0.0013246539514125688 0.6137873885322417 0.00042727792876773307
3 0.6120804563628655 0.0013947054036542728 0.6136796510167958 0.0003628157677980637
4 0.6136590099265251 0.001367311243235525 0.6135695546057913 0.00030072250929080724
5 0.6150679912856891 0.0013771552116687014 0.6134474601909409 0.0002586873365182374
6 0.6136435435554268 0.0012173438049986052 0.6133168333818884 0.00023205092103750768
7 0.614085472315236 0.0012049054537716097 0.6131754739120091 0.00022247874269720747
8 0.611487330380512 0.0011664085310937322 0.6130287775764316 0.00021399773798402855
9 0.6129983063668851 0.0012945811177176303 0.6128670977339395 0.00021620862959037535
10 0.6117683154820948 0.001256620932432062 0.6127039257341012 0.000222233063509214
11 0.6137273138336277 0.001207980873259129 0.612537613441271 0.00022224292756256592
12 0.6107481650633816 0.0011954852636992808 0.6123666591956589 0.00022654984784864496
13 0.6130531329009495 0.001184933359662188 0.612179733025877 0.00024124081986887091
14 0.6118685196042523 0.0011513360601487221 0.6119871639108078 0.00025213522729872206
15 0.6123894113157827 0.001347300490210146 0.6117785738555698 0.0002780328773481777
16 0.6103549023818005 0.0012416899316058938 0.6115606747362924 0.0002975665306372832
17 0.6127599786322409 0.001175306969960599 0.6113133779150349 0.00038784930464919043
18 0.6102716649681179 0.0011496747465409296 0.6110735910162146 0.0006093894516544518


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_2/m_sub.dat <==
0 0.7630301229251878 0.0036875259396864646 NAN NAN
1 0.749594238964242 0.0040903730520180925 0.7561398627051722 0.0031406737201462587
2 0.7516612853867242 0.004261510662321832 0.7543278567418261 0.0026322163428079692
3 0.7516293457209133 0.004290379243397591 0.7524930562328132 0.002085125207772487
4 0.7560408043827298 0.004526133516537079 0.7505999832915553 0.0016107623440501095
5 0.7549113928344258 0.004853345871995818 0.7486036925644876 0.0012613121508910918
6 0.7467752948584327 0.00493005139680025 0.7465396841486436 0.0009821732825592289
7 0.7457916985756747 0.005274515428227544 0.7443549840035322 0.0009584109984570599
8 0.7368305166608551 0.0060718543025432 0.7419562142384337 0.0009101414474668168
9 0.7322639510689777 0.0066050056260757994 0.7393837881535248 0.0009790471308729343
10 0.7356578307887557 0.008125619942791595 0.7365962152056025 0.0010674779719610505
11 0.7280803672808721 0.007610422027018449 0.7334878709851829 0.0011379160433335755
12 0.7375503944552512 0.009594230907083778 0.7300590026722342 0.0011225060793560449
13 0.7300380067757577 0.009491447992937996 0.7261212480515524 0.001242417446598032
14 0.730080699606207 0.011512053249633558 0.7216908183059916 0.0017189896201764698
15 0.7092823998123926 0.011946027903027567 0.7165931435956281 0.0025594621656604977
16 0.7033282468126211 0.012458476952474595 0.7105576494491691 0.0037960200277910028
17 0.7056801351753488 0.01540872051220743 0.7033966068445809 0.005509036853975413
18 0.7006517549366431 0.014686064915551356 0.6949874531707758 0.008347162275200604


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_3/m_sub.dat <==
0 0.8529707358058811 0.007594239490942067 NAN NAN
1 0.8269500274919309 0.008656030664626724 0.8421597610677756 0.006746574258165938
2 0.8315720159367551 0.00973436107748138 0.8381849643896306 0.005264486102662058
3 0.8397891951366899 0.008016927210284797 0.8340042916238304 0.004521505945339843
4 0.8354231793596709 0.009684396051393929 0.8297105734282055 0.0045156650108342244
5 0.8310413384443913 0.011734825892263823 0.8252358534187182 0.0044318232457915
6 0.8342064693732536 0.013728700844992558 0.8204306335853104 0.0042118183439801005
7 0.8144173518163491 0.016110465610396196 0.8154051447993127 0.0042895038301369315
8 0.802266944405647 0.014125136133869676 0.809982252127595 0.004617760345360322
9 0.7985185128769084 0.018432184346236835 0.8042572008462852 0.0050825940870736774
10 0.7793005404565541 0.020738402352402097 0.7977551407295408 0.005426843928113878
11 0.7990855270566073 0.0229776067377504 0.7900352172915281 0.005474606836878393
12 0.8007907487674557 0.026937288475751053 0.7799253778964631 0.005170873329105818
13 0.7287385485935298 0.031230853202432796 0.7659405159423126 0.00464959999562875
14 0.7474206352705672 0.03748571324844696 0.7455719447422549 0.0054701650781106
15 0.7178249985011037 0.038322225271400834 0.716478458530664 0.01170502609204671
16 0.6464242527360493 0.042571977627049784 0.67503543511309 0.022516444060513452
17 0.6295008404145916 0.042115374195283106 0.6185565837091564 0.03497907781175014
18 0.6118675543245646 0.04068380724388587 0.5481237733953521 0.04523447365763977


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_1/m_sub.dat <==
0 0.7243008176019703 0.003008734079803732 NAN NAN
1 0.7139255681550171 0.0033016841436716016 0.7169844260149307 0.001896219576747904
2 0.71655433067774 0.0033413153477760416 0.716124417404103 0.0018203311845967907
3 0.7139890454331433 0.003141544538517893 0.7152847454999038 0.0016826220720324025
4 0.7179175322004514 0.003458309887408806 0.7144499015557224 0.0015468164912385562
5 0.7166668364682743 0.003699232334156366 0.7136048250766606 0.0014475835801216475
6 0.7129973942980008 0.0038379070594866116 0.7127376838409007 0.0013821584297888379
7 0.7158623384154608 0.00409485131975329 0.7118745254427222 0.001327879501405893
8 0.7077330135502469 0.004201372208745169 0.7109954491992846 0.0012947046403766205
9 0.7080128868133474 0.004350765384751321 0.7101377023626354 0.0012152830328289177
10 0.7071712397279308 0.005117142518666018 0.7092859781660562 0.0012042238035664399
11 0.7082037001543984 0.0043580896828515625 0.7084000519791717 0.0011385707259590205
12 0.7058438268263729 0.005457600519067185 0.7075064548569079 0.0011879682659312607
13 0.7093754803480387 0.005680340499042313 0.7065597699358723 0.0012503976900729574
14 0.705993806226576 0.005654491260568162 0.7054851439034453 0.001254762583381197
15 0.7060713199193729 0.005996306527154105 0.7042552132623972 0.0013006452351842501
16 0.6993297157987428 0.007332231275219536 0.702642748485965 0.0014950458291379531
17 0.7054524946201465 0.006819739207830966 0.700290944373147 0.0026045373676988337
18 0.6914897251923395 0.007038957636910648 0.6959767852056061 0.006935232527576218


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_2/m_sub.dat <==
0 0.8173685621234696 0.007878295277203184 NAN NAN
1 0.7979785952424252 0.00856288507382652 0.8113596146616436 0.006462503777657558
2 0.801546069145646 0.007839792643091537 0.8077737314096247 0.005968306781879762
3 0.8053609398915933 0.007663205692705843 0.8041246098548789 0.005431885859091157
4 0.8071216710318829 0.008546003361675547 0.8003960281376451 0.004901049559703163
5 0.8014723040355687 0.009476675161665615 0.7966415731749149 0.004488158320102964
6 0.8011562251666966 0.010586185335303089 0.7928615704253672 0.004209998396051184
7 0.7909233700204256 0.010896681526931573 0.7889805605020372 0.004094588680685796
8 0.7778775539312477 0.012498048334282252 0.7850474483797925 0.004030173445424778
9 0.7725365605762178 0.015903800878957486 0.7807136177941101 0.0038231689248896528
10 0.7605847382247339 0.016227960945134567 0.776009145822424 0.003808676890181495
11 0.7796319320770138 0.01737596111663242 0.7706630119371957 0.003837657800447425
12 0.7624514767973058 0.021106838141719764 0.7642566332761564 0.0039193529630492385
13 0.7465523059375774 0.022415552994079047 0.7559616336752859 0.00374647408875195
14 0.7692425568299947 0.0258655161011917 0.7447123696981114 0.00377245709216234
15 0.7326786190368091 0.03102847931401287 0.7293989591474171 0.005668773173650665
16 0.6867482283231231 0.03014427347317794 0.7080429568784481 0.011107802808568157
17 0.6631308833066345 0.031357688288073726 0.677228120822617 0.01887620198418749
18 0.672981954249323 0.034154725336569935 0.6347387771123999 0.02842852283257369


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_3/m_sub.dat <==
0 0.9049013697516477 0.011429208528706214 NAN NAN
1 0.8717635984326486 0.014099952520230108 0.8895522560962654 0.008935583288907423
2 0.8759642071723823 0.014085751432222904 0.885992155122707 0.007984268083634949
3 0.8938197432051125 0.012747282916997782 0.8821512860533656 0.007253111366116727
4 0.8866937006058639 0.014711313311653207 0.8779748523020732 0.007066982279225198
5 0.8690419245195802 0.017998800226125544 0.873501690404807 0.007393640704171589
6 0.8895319969566365 0.022727072508342716 0.8684788954093818 0.007494171165585595
7 0.849457643562112 0.01900687125930256 0.862286547862246 0.0076229822073107245
8 0.8384020364840064 0.02262227453875454 0.8543862847578261 0.007503349959227634
9 0.83654872427039 0.03002835225774203 0.8438361250701178 0.007372245907662389
10 0.8048898904081401 0.03778888932749924 0.8297082959871941 0.007306117238001453
11 0.8131752342466801 0.043863045954406266 0.8107647087112442 0.007034906670857821
12 0.8343244618461487 0.052825056895592803 0.784966775132846 0.007283863927418421
13 0.7579344772506873 0.06239516800866485 0.7525159387661513 0.008170118777743762
14 0.6450475416564787 0.06682379454382592 0.7133442369126023 0.009486516972217807
15 0.7755917129315204 0.0783790471501753 0.6676199779359309 0.011012848299748135
16 0.6281396029705666 0.08329460927097232 0.6190278854628153 0.01410826122611164
17 0.47893964370173386 0.0678800094209922 0.5741107238059945 0.023364325710020117
18 0.5586465966181592 0.06711391759092117 0.535514444823379 0.03198523370198969


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_1/m_sub.dat <==
0 0.6184824766939594 0.001248663061291122 NAN NAN
1 0.6118250268241837 0.0013067785603056992 0.6140553365204289 0.0001226312606855684
2 0.6149442886896883 0.001190129342529156 0.6140100361016534 0.00011501808743918929
3 0.6117427496015864 0.0013731623326355136 0.6139645568619143 0.00011962281469934943
4 0.6142264736020776 0.0012705221364384123 0.6139183733404674 0.00012645594979709962
5 0.614505283605751 0.0013074313085713607 0.6138714651414554 0.00013423493939290765
6 0.6143530937830418 0.0012596986588766512 0.6138217744010934 0.00014144920783254467
7 0.6146063125153158 0.0011537338097710181 0.6137712020390909 0.00015060532594690645
8 0.6131269117289275 0.00120844260970554 0.6137181869778178 0.00015779026663242934
9 0.6129970589727833 0.0011173287953263333 0.6136599529626523 0.00017285809150613396
10 0.6126794958272963 0.0011728045481737004 0.6136004128862242 0.00018197451041668256
11 0.6137511664873674 0.0011187868113113897 0.6135361027655606 0.00019745490815492595
12 0.612001516375411 0.0011097679136750083 0.6134647244688456 0.00020827303518877738
13 0.6137622056183558 0.0011755288905471728 0.6133849972362613 0.00022375007601715957
14 0.6137787078255035 0.0011591729609417012 0.6132942918730309 0.00022858622250487848
15 0.6149199742742857 0.0011167890122648627 0.6131857464764674 0.00022303341899987394
16 0.6123833871153141 0.00118492488851496 0.6130390964822833 0.00023675365951858485
17 0.6140720488491411 0.0012052726594440344 0.6128400059776931 0.0002686405052497731
18 0.611737487771052 0.001048509474230408 0.6125653597192998 0.00031540583801581423
19 0.6118730323542705 0.0009549817478756717 0.6121714632422128 0.0005628206845935679
20 0.6120488596490017 0.001119981088623434 0.6115041724526604 0.0010885900672920057


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_2/m_sub.dat <==
0 0.7671163558357895 0.003664540864358967 NAN NAN
1 0.7516412269812018 0.004073351235390987 0.7547646183452212 0.0016792700336101252
2 0.751941688323625 0.004190096314262148 0.7539032505001735 0.0015159889507703195
3 0.7514002948070797 0.004649767459295684 0.753037358657916 0.0013524980058855496
4 0.7593479054999492 0.004363716165684206 0.7521594078326905 0.0011763684092761517
5 0.7514414562413116 0.005481547928148589 0.7512894330443833 0.0010490592292822232
6 0.7522696813438658 0.004851430640292698 0.7504043569793122 0.0008968499619667059
7 0.7493827956759651 0.005570094470947584 0.7495353078206584 0.0007668937261817721
8 0.7502634912575957 0.005951146664111562 0.7486464001474267 0.0006889114819305098
9 0.7334093255435399 0.006672488521860309 0.7477585611373181 0.0006655913820154957
10 0.7513859358572564 0.0076906981690375575 0.746884181438044 0.0007497043724585817
11 0.7407650109699133 0.00810369192445004 0.7459653350760147 0.0008465217339828079
12 0.7458927967020901 0.010290132248280681 0.7450480142148002 0.0009975441540468477
13 0.7470543516736867 0.010878243145316713 0.7439962299824825 0.001132325024999492
14 0.7451425415044451 0.011785740461586647 0.742748827607672 0.0012469092171033536
15 0.7427699922430828 0.01320908642797769 0.7410722313248614 0.0012860938182084336
16 0.7150490171167094 0.014208965499019066 0.7383321610402975 0.001591230466717275
17 0.7624694032157273 0.016649466170622573 0.7333805830506913 0.0025816679218328975
18 0.7526940322725454 0.018981353128907807 0.7231496094509778 0.006352201616741215
19 0.6737423043794332 0.021565882976978035 0.7015805616898796 0.015391928981896896
20 0.6444055487590215 0.02104948926687633 0.6571554138136055 0.034443969234645766


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_3/m_sub.dat <==
0 0.8605636273825217 0.008294830169035872 NAN NAN
1 0.8298465538698219 0.009508899915562252 0.8405659447238832 0.007195680562012696
2 0.831841308361668 0.010045332017598163 0.8387241286293033 0.006376460590876709
3 0.8396568180634283 0.009213056630366978 0.8368448068811993 0.005686096340404956
4 0.8437259681428745 0.009362268535038965 0.8350812940684362 0.005202638869676424
5 0.8304905312469737 0.011049127655480717 0.8332558640784263 0.004760195318522675
6 0.8407395771177937 0.013411886309570131 0.831409145756863 0.004181005413513517
7 0.833043169610999 0.016055215009824098 0.8294764568625461 0.0038534238235116147
8 0.8278557435904954 0.01524195330318201 0.8274069243648057 0.0037921329144222637
9 0.802521668461416 0.018725570609282483 0.8253671497255677 0.0036847196467936216
10 0.8240970344534295 0.02213971917721458 0.823108022833521 0.0038201880762317453
11 0.8338429782305429 0.028413660774433414 0.8204063508598443 0.003915099381945675
12 0.8178062420151194 0.03581834976124154 0.8169904798634137 0.004401787663930845
13 0.7981845357552173 0.042717544441541966 0.8123537052793289 0.005032917625764077
14 0.8050869145411892 0.05293729553936355 0.8055014649796628 0.00611256748689093
15 0.802483212312529 0.05411594325135938 0.7945983275236265 0.008004786585951273
16 0.7122362559617894 0.06765118144501903 0.7758084518407263 0.010689129271195807
17 0.7796963568587736 0.06696580773793748 0.743409965334101 0.01575570790470293
18 0.7556529594950905 0.08346556351321932 0.6900052008950424 0.018317277251333364
19 0.5654452744774328 0.08138450113529316 0.6099424170670148 0.027777103506790857
20 0.5021361667000486 0.08465237943115167 0.5038543554720346 0.05582308770084343


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_1/m_sub.dat <==
0 0.727497395509871 0.0034418828259348277 NAN NAN
1 0.7143380912816315 0.003310928057217777 0.7161258156164532 0.00199505423435431
2 0.7175343155350217 0.0031003458752975055 0.7159689149784463 0.0018127769172786579
3 0.7146818257290666 0.00343315037796188 0.7157801673493807 0.00168982102925741
4 0.717940074352832 0.0036049120180983163 0.7155623191015106 0.0016015630825285676
5 0.7142222973412011 0.0035817720052746527 0.7153641864332484 0.0014894100760195483
6 0.7162115103788618 0.003794007820786982 0.7151698737098867 0.0014000585155894418
7 0.7169965181419191 0.0038060743967670563 0.7149863287355037 0.001296744892514523
8 0.7145976205925766 0.003902861256795842 0.7147966618506988 0.0012166896134426786
9 0.7087419043335871 0.004455339889595011 0.7145689924786822 0.0011524307070531759
10 0.7145169305015446 0.004593484214142962 0.7143249345373825 0.0011286748633727584
11 0.7113704924591 0.003927074299123978 0.7140428036378033 0.0010986019039472827
12 0.7087723661462788 0.005405934114873667 0.7137296490251142 0.0011326757751294325
13 0.7184167042521528 0.0049408909594549355 0.7133232657234947 0.00116414833417533
14 0.7129904211273466 0.00586958776871549 0.7127659578539921 0.0012024284524086992
15 0.7156031029342644 0.005590142452882141 0.7119375053306789 0.0012960333231277765
16 0.706106366800937 0.006695117841842735 0.7105429270998687 0.0013705469729821118
17 0.7236784598450494 0.00741003003551044 0.7080992493702392 0.0016323844154416678
18 0.706528992997693 0.00797263318352448 0.7038277802206496 0.002352579477259975
19 0.6803457213178872 0.007866755142147852 0.6960740532696335 0.003898423676678031
20 0.6888995811216437 0.008605548921731043 0.6818765361963532 0.0081916738929948


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_2/m_sub.dat <==
0 0.8248314052255733 0.006513551904486881 NAN NAN
1 0.7987943477066971 0.008267827898422953 0.8076431069102306 0.005545978153910669
2 0.8037431658550814 0.00784721199043259 0.8063273962752475 0.00516091523373996
3 0.807028628729467 0.0074387330033568455 0.8048936540844154 0.004889675518596315
4 0.8109535358818547 0.008619200381549064 0.8034540574889009 0.004730654781090249
5 0.7989429374856019 0.010245786503468524 0.8020689984335121 0.004341161083366352
6 0.8064705115769599 0.011428683445242727 0.80066101312645 0.004040698680733201
7 0.8004289609689278 0.011392181907779575 0.7992641036231332 0.003792687100676928
8 0.7995871246320072 0.012658673491017014 0.7979663324879488 0.003575419319111206
9 0.7764198874852417 0.015638498431895687 0.7966152155997712 0.0034510263184178713
10 0.797090710526406 0.016280798259635354 0.7950655205925787 0.003422355953800582
11 0.8102562102157518 0.018870714711802128 0.793554693885421 0.0035215802971315657
12 0.7723811825844606 0.022896233456004222 0.7918844003417045 0.0037351427680445415
13 0.7848378493692931 0.02155746323591834 0.7898377098039426 0.003850632125463105
14 0.8024508435969933 0.027943957017478427 0.7871863874601122 0.004069729644122444
15 0.7925014039023002 0.03527158460230295 0.7829855871093879 0.004062187573134701
16 0.7384782672571764 0.040494895079822735 0.7759882543393981 0.004490403144261079
17 0.7701966559077047 0.04555122213287599 0.7616449670345529 0.006277719584026009
18 0.776200267225488 0.0534948162630654 0.7300359362860683 0.011013660809483738
19 0.6369830966873302 0.057695971500773546 0.6675855131486912 0.023428803958945532
20 0.556936521572778 0.05496015023410128 0.5541838588551978 0.05334068460083896


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_3/m_sub.dat <==
0 0.9145941554456003 0.010516131631752579 NAN NAN
1 0.8731883078106233 0.016013448450745038 0.8876562896734757 0.009065730707117803
2 0.8772471595919162 0.012512295054136424 0.886063237894108 0.00837380504551477
3 0.8935612971165158 0.013981389961347568 0.8842699201746077 0.007986332743285973
4 0.8908959769457608 0.015082264683001667 0.8827598283135224 0.007517477719918952
5 0.8793466538509278 0.016950001051936003 0.8809082158299184 0.007248802541793942
6 0.8842096284817698 0.024273984456169462 0.8788270093972678 0.007353675338783505
7 0.8827621190497926 0.020393345803482843 0.8766539912583927 0.007528508548427348
8 0.8627367140476208 0.025754007701007997 0.8739438027720574 0.008075840418847346
9 0.8525982868868935 0.03214924212585646 0.8706299183654358 0.00838149227204854
10 0.8462527448768967 0.04643844767950922 0.8663902818902436 0.008736483310865295
11 0.9052277542542864 0.06000221924139171 0.8602134735822848 0.008758998389580941
12 0.832120576817168 0.07232689955574145 0.8512379629344312 0.00913695975962081
13 0.8568702072077055 0.08479756678240635 0.8371842459382144 0.010321600641604478
14 0.6780077647301074 0.09411890622948682 0.8151874885170936 0.014785815084954912
15 0.9968354208863693 0.12168115874221241 0.7827304568835683 0.020390172451180466
16 0.6087497053692655 0.1305937355856744 0.7380397031658971 0.024520770588140728
17 0.6307914069596561 0.1349230810797436 0.6805892437432489 0.029774083702439835
18 0.7598847970029161 0.13361093057152917 0.612435607540255 0.030949539979905016
19 0.47379358123772375 0.15763933496923688 0.5359987811544293 0.0337327923489138
20 0.41644160581952655 0.1184936446057781 0.4741419215785232 0.07167048477973775


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_1/m_sub.dat <==
0 0.6186227195954712 0.0013470676511161406 NAN NAN
1 0.6117810514624795 0.0013809137403063554 0.614432337006611 0.00030609615237342513
2 0.6156213624377838 0.0012249060756106545 0.6144260107924028 0.0002932811556788373
3 0.6135966418695753 0.0013054784627571925 0.6144176722066162 0.00028070500075894067
4 0.6138160176011344 0.0012179958893800968 0.6144070956511878 0.000270208778155423
5 0.6138578246832642 0.001285933798929384 0.6143950320508518 0.00026498701913268974
6 0.6140266854308766 0.0012628936075143038 0.6143840711806732 0.0002555664028943694
7 0.61612843699412 0.0011565471361426605 0.6143704575728155 0.00024274793662992789
8 0.6138280432472198 0.0012232637898182963 0.6143503705820865 0.00023529702456459578
9 0.6127744880656054 0.0013032139371194074 0.6143243612847474 0.00022851287896608063
10 0.6141284411079766 0.0010539064333980885 0.6142993609287337 0.00021392059319869094
11 0.6148098220477514 0.0012011162343155135 0.6142677290959255 0.00020232274423725993
12 0.6140377972953635 0.0011994221178379671 0.6142309730484868 0.00019493128917003055
13 0.6145583260061851 0.0011487890934961387 0.6141882501952405 0.0001822945082594618
14 0.6159512468830648 0.00110739703134477 0.6141353813673585 0.0001822941112531451
15 0.614945169942464 0.0010519262985293487 0.6140809202862498 0.00018029525047880135
16 0.6137052168778738 0.0012075765359325086 0.6140074024276623 0.00020196196346822237
17 0.615200843673029 0.0012742361020268156 0.6139249429754992 0.00027057910809613617
18 0.6116122398616347 0.0011492929027079324 0.6138324822477677 0.00038817652196820873
19 0.6130926053109842 0.001151120603038125 0.6137193096075753 0.0005480195869612681
20 0.6130288316787906 0.0012382696465126353 0.6135926351377757 0.000775791540108095
21 0.6138015885247792 0.0012350149073013794 0.6134275069879764 0.0010476945637261093
22 0.614939152478243 0.001031426023409554 0.61322064060839 0.001404513341825675


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_2/m_sub.dat <==
0 0.7677191377087209 0.0037528128490733614 NAN NAN
1 0.7518312198581363 0.004410425196978873 0.7564280330215898 0.0020222250251659135
2 0.7549826888674569 0.003818372682192872 0.7560542543645243 0.0017876530745752905
3 0.7579306548206375 0.004459472528857034 0.7556547354565926 0.001601779563142336
4 0.7603825558587094 0.004696399859299816 0.7552741590714362 0.001382176629647569
5 0.7513616166573807 0.005414400390602259 0.7548718397745156 0.001241597205618894
6 0.7516113732736657 0.005156693320020778 0.7544913054488074 0.0011204819096196639
7 0.7607044153516944 0.005586575213473277 0.7541053995173026 0.0010227101058151167
8 0.7564342394375851 0.00637081564248676 0.7537392565661636 0.000942544671754586
9 0.7385493188178649 0.006966991422635904 0.7533637340671182 0.0009401666621232652
10 0.7538699350556026 0.007345814120788385 0.7529628176171397 0.0009520281903770966
11 0.7439030086055689 0.008836132519923878 0.7525774908970493 0.0010508310926002906
12 0.7651328970450595 0.010818683764945436 0.7522035972743819 0.0012196582902804787
13 0.752714446028589 0.011412814983803199 0.7518581375537743 0.0014513923510690585
14 0.7575527423896473 0.012476135365588448 0.7514862956073178 0.0016795429331714073
15 0.7437994354128196 0.015200838170028153 0.7511214918300082 0.0019431266147073023
16 0.744275940887668 0.01613853792495923 0.750745303001476 0.0021720806455808317
17 0.7647206114345457 0.016740880586492146 0.7503507970360572 0.0024254699575380068
18 0.7680690493972833 0.020847861307454862 0.7499550688646701 0.0026496970118792262
19 0.7103382946198893 0.021308687126059822 0.7495603696156476 0.0029180950291884944
20 0.6819561296461953 0.025562976258964976 0.7491665413782091 0.0031896154239428043
21 0.7357885942423041 0.028147179381594833 0.7487703994102028 0.0034360484184332574
22 0.7363354708185021 0.030766594789201407 0.7483955448375288 0.0037019747035765826


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_3/m_sub.dat <==
0 0.8623302952561331 0.007735277746253599 NAN NAN
1 0.8324078906863149 0.009072464513544487 0.8446957614059685 0.006770964906868349
2 0.8350655565846472 0.009005081196948428 0.8435871773822673 0.006198915049788423
3 0.8497565097161002 0.008718694595564402 0.8424822149218035 0.005702005835971136
4 0.8501833132575245 0.010336066093693863 0.8413921607794703 0.005264264031068389
5 0.8311973261087613 0.011680872288808097 0.8402566371350829 0.004971459459109706
6 0.8431592712827122 0.015046208192915245 0.8390227988354637 0.004578124302680786
7 0.8501347708918732 0.015717820672200844 0.8378753075497276 0.004283527805979737
8 0.8425385183740004 0.01729690594086064 0.8366968114862361 0.004128668671101399
9 0.8294105768099228 0.020689085969329835 0.8354613933588131 0.00412506569653448
10 0.8220673743530753 0.024090096577304432 0.8342002141030331 0.004363140126309228
11 0.8157557863710164 0.030363092763108446 0.8330750432120813 0.004653009377481476
12 0.8847815185876533 0.04212277346511861 0.8319233125169312 0.0048854691427544505
13 0.7933876927854124 0.041070800769107296 0.8306376007328256 0.0054354020359111965
14 0.8197577540111962 0.05265833456199587 0.8295289096232146 0.005856567516483224
15 0.8332567853132707 0.07004045822229665 0.82841996688173 0.006420188200615851
16 0.7568838636618143 0.07876854765405339 0.8273529324872153 0.0072459816615427775
17 0.8446555076065112 0.09572287607152274 0.826293243750971 0.00809058060161838
18 0.9049890020753202 0.12210612606551341 0.8250917729129869 0.008929628562771241
19 0.5470896856116119 0.13283057315830327 0.823888867159283 0.009702767167273363
20 0.6389813837310814 0.12750226412232868 0.8227380698619076 0.01050513065313885
21 0.6701225953186556 0.12712919263492994 0.8215334468539737 0.011213543805310588
22 0.659017870638106 0.12449399994503862 0.8204040434718025 0.01216448909039436


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_1/m_sub.dat <==
0 0.7273640778782215 0.0028340175186107874 NAN NAN
1 0.7145458870342695 0.003393225469545902 0.7177820038945789 0.0014509376409618246
2 0.7181046587950383 0.0032742387202167045 0.7177660644073518 0.0014179397825512252
3 0.7188897964871983 0.0032713841074305527 0.717741299701349 0.0013939961064401984
4 0.7202618674932323 0.0033983638486074774 0.7177134847767062 0.0013687804656440372
5 0.7135725336127862 0.0038249525120559458 0.7176760878325255 0.0013645498349650342
6 0.7149758459120114 0.003925851326911145 0.717630574213713 0.0013545222993374129
7 0.7215587930024449 0.0037962586252467956 0.7175614735229766 0.0013406708665392175
8 0.7176353953946988 0.0037469927262224756 0.7174761033292361 0.0013346864414530701
9 0.7101716924634076 0.004153686234033227 0.717383705067392 0.0013067238152847382
10 0.7170716276655498 0.00463861704933155 0.7172526913214837 0.0012903424953386589
11 0.7164281787514952 0.004817091822186925 0.7171019956136344 0.0012443061781510778
12 0.7183148454583712 0.005306060615602015 0.716877714326895 0.0012431982244203166
13 0.7219117414385541 0.005753673911297996 0.7165979018201298 0.0012592014329189105
14 0.7197477553460572 0.005734528704185338 0.7161971250896291 0.0012445692792151242
15 0.7198356124022222 0.005935540134299422 0.7156787985543732 0.001266857603079763
16 0.7208761062824842 0.007055283523437317 0.7149761540635493 0.0013500048284680322
17 0.7231763007107752 0.0079439302747073 0.7140159423773279 0.001620603451600755
18 0.7082091131270627 0.009041846066359382 0.7127584702289986 0.002074902692060898
19 0.6939253557535532 0.008702439201479284 0.7110296932162969 0.0028188406253017995
20 0.7049073939556281 0.008936549161034035 0.7086922282243973 0.0039449505036838195
21 0.704825563700183 0.010566873040026237 0.7055086803766115 0.005311202786522307
22 0.7162484819234812 0.01076049758282882 0.7011093846641252 0.007427248660145991


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_2/m_sub.dat <==
0 0.8273103318686317 0.0069535953757662305 NAN NAN
1 0.8010163775046104 0.009324906503145991 0.811000705713079 0.005697350994179451
2 0.8043014458700568 0.007035246247042992 0.8101625279778311 0.005328687692931933
3 0.816897813222218 0.0073855260747692775 0.8092804057760536 0.00493952918989371
4 0.8171611329088149 0.009975988831418148 0.8084293783916365 0.004573766346067876
5 0.7977404371949695 0.00983991684712937 0.8075402134549756 0.004326983001945894
6 0.8090823126639006 0.012009346601542847 0.8066988564565348 0.004008871992856378
7 0.8138774334509684 0.012037837533991014 0.8058236864290322 0.003815188497172106
8 0.8095592645985208 0.0143827204984176 0.8049166499999649 0.0035899677947592856
9 0.789975450897928 0.017023294825086133 0.8040648389783825 0.0034296807217650827
10 0.7931389882670625 0.015881736198862795 0.803154055830342 0.00347540958742687
11 0.8112876943888447 0.019723091023893247 0.8022939846090782 0.003538787442354918
12 0.8062894652906545 0.025514533036670728 0.8014203006247274 0.0036376650746485772
13 0.7882053428405347 0.025272233904755637 0.8005342128116155 0.0038208320018058295
14 0.8200461600008804 0.03160984026202762 0.7996258503344855 0.004095201184880937
15 0.7975408095876748 0.04143636388363403 0.7987314652915024 0.004400266881625536
16 0.7847395119470896 0.04958217392405495 0.7978861225676162 0.0047830313379202405
17 0.7959846373316493 0.05700319053085334 0.79697544791134 0.005153729374588467
18 0.8552597250544995 0.07706269227602602 0.7960802163297103 0.005592204360737041
19 0.6097564226184647 0.07143780899471719 0.7952018549984383 0.006122858228280625
20 0.6917141343954267 0.08078806738820699 0.7942856621054315 0.006588749493121826
21 0.6965194836181299 0.08380926354857687 0.7934171761558904 0.0070724712612341145
22 0.7209476132410909 0.0930327243020439 0.792490005512926 0.007510458780313978


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_3/m_sub.dat <==
0 0.9167947404852298 0.011974035143548445 NAN NAN
1 0.8773487781040509 0.013226022570639318 0.8955088633458694 0.005381977445102604
2 0.8765424345687164 0.013160243792073256 0.8937611000286252 0.005115424158299464
3 0.9096655345141936 0.012363005273042016 0.892265900000433 0.005318690040803764
4 0.901286122711576 0.014761123502193607 0.8909284455443485 0.005919935956739342
5 0.8746314183738157 0.017744424155916483 0.8895930751600014 0.006633701463517716
6 0.9027776228939222 0.025603476593493713 0.8882575586651393 0.007589037991618142
7 0.8843133669371661 0.022319491606309638 0.8869093581107306 0.008473203617486824
8 0.8915411619199674 0.027436059633687337 0.8856734941651986 0.009509363873364873
9 0.9050572875917327 0.03999064090152005 0.8844725601347143 0.010535194439927231
10 0.8338186720771691 0.04388564765926328 0.8832027198435587 0.011542290197371963
11 0.8477704792032269 0.06587262729382037 0.8819416625167218 0.012586898897173127
12 0.9365995870588686 0.07899128867601068 0.8806010555716046 0.013539558156204112
13 0.8697882490198396 0.09667299949234187 0.8793340503353048 0.014703182003520832
14 0.7263016185727951 0.10712838146159642 0.8780609615239611 0.015663242597870886
15 1.005278988815692 0.15583721015145946 0.8768116751647099 0.016807082000539375
16 0.752650525994931 0.186602616467624 0.8755806535191644 0.018080920926261346
17 0.7430491030063723 0.20745296984433215 0.8741978561966064 0.019148055095477012
18 1.05878346526575 0.31068646503555675 0.8728891641753098 0.02034635084175973
19 0.2696943769641571 0.3002943971332538 0.8716726850312595 0.021503832927983524
20 0.6794301179850162 0.2353282899951431 0.8703141946189696 0.022484261739474265
21 0.40970353060062026 0.22798825844387108 0.8690077844366498 0.023576431825375055
22 0.6613455696539199 0.21433766905594553 0.8676737700071226 0.02453619982480615


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt26/Upsilon_1/m_sub.dat <==
0 0.6179490162137786 0.001542955069241736 NAN NAN
1 0.6104003589980116 0.0014644648676579441 0.6144144988738045 0.00028696011574058655
2 0.6164446030575967 0.00138109862784086 0.6144115560551862 0.0002730177121428312
3 0.6120492641466777 0.0014635228496892028 0.6144092618316743 0.000256197806746572
4 0.6147307763088157 0.0013547896916935587 0.6144050303374059 0.00024375481730032345
5 0.6150508203360574 0.001323410047466611 0.6143979542173856 0.00023667024257778557
6 0.6152939223498086 0.0013788041167777099 0.6143927148789556 0.00022777587087452478
7 0.6140379918478942 0.0013927315638158078 0.6143855746140626 0.00021954444938154793
8 0.6138942748214911 0.0012785209858080515 0.6143798003968007 0.0002150132718211628
9 0.6137402489863533 0.001341658859756456 0.6143739019165622 0.00020857397848705883
10 0.6138687934697261 0.0011742661951952282 0.6143645522466639 0.00020528603551484004
11 0.6145434695559178 0.0013458523658058663 0.6143537102983705 0.00020690726613392663
12 0.613757836423722 0.0012358523468697369 0.6143451106847353 0.00020829951107426137
13 0.61527807227417 0.0012625020714986945 0.6143365606339235 0.0002105013199952266
14 0.6158623975231581 0.0011978927168708742 0.6143266307525649 0.00021221487540978856
15 0.6143961279788326 0.0012018078949496136 0.6143203314678631 0.00021395229553433648
16 0.6122584660871437 0.00126967421607882 0.6143138941926443 0.00021633841098167572
17 0.617133552631487 0.0011996854829010584 0.6143075857972056 0.00021520112598139018
18 0.6117635055508213 0.0011604609146198541 0.6143019091074838 0.00021556458832694414
19 0.6139598159831631 0.001210799994541989 0.6142965961110709 0.00022577372045340383
20 0.6136727616014163 0.0012341527956670761 0.6142870605874499 0.00023735675580061066
21 0.6156964036754524 0.0011713610295289723 0.614276284919675 0.00024622686360809
22 0.6161693844192773 0.0011493478781477995 0.6142504005051602 0.000253905288806755
23 0.6153418276509102 0.0011053513376695356 0.61420931814324 0.00030475597075063643
24 0.6130276974269637 0.001245163342415978 0.6141679455567206 0.0004547739874104506


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt26/Upsilon_2/m_sub.dat <==
0 0.7654675874791457 0.004301606431494798 NAN NAN
1 0.7513229135045287 0.004587101487302903 0.7561693851520271 0.0020682366508367744
2 0.756792336726572 0.004160834937318669 0.7560456845130694 0.0018030372254969063
3 0.7529874783892392 0.004635403397926896 0.7558964475104226 0.001608942399822566
4 0.7629344739511191 0.00547992434422595 0.7557603831006364 0.0013411393456216336
5 0.7560083311194594 0.005616476703769857 0.7556162959950302 0.001207954109837095
6 0.7634781176538263 0.005463138782746291 0.7554327036453617 0.0010754924194843474
7 0.7490447299686496 0.00679031696174881 0.7552470654816733 0.0010263954787895768
8 0.7520679429304961 0.006403584255152084 0.7550258220932307 0.001008973616886455
9 0.745942503969232 0.007166141753019772 0.7548352037278144 0.0009780002852406433
10 0.7509940078045646 0.007995050804023629 0.7546440114118673 0.0010269403997310578
11 0.744772691000462 0.008775122636896615 0.7544391552039865 0.001092429338215628
12 0.7634573105000159 0.010252450061202345 0.7542311935217325 0.0011610991680296445
13 0.7587647313399798 0.012163450001102527 0.7540442657680095 0.001282963466653353
14 0.7724116013478864 0.013878922830359408 0.7538375860630834 0.0014915414687869388
15 0.750224075518455 0.016227709120903544 0.7535699173728617 0.0016909723968980828
16 0.7244960421686553 0.015381660893727056 0.7532010911202138 0.0019008238320220583
17 0.8019471005491565 0.01991925743003775 0.7525650921197209 0.002079839405454198
18 0.7856255875433016 0.023877531858779277 0.7514050009716698 0.0023111912473532392
19 0.7144797338671395 0.025434195863693776 0.7493540911058046 0.0034624360897241857
20 0.6858760336843108 0.030013600264311324 0.7464072822963467 0.007617101574738272
21 0.7446364759236814 0.03435191840699314 0.7413580455902896 0.018508440935960713
22 0.7690149394709775 0.03641721173850787 0.7318007931676562 0.04006578577544928
23 0.7899937588946184 0.04639779786037734 0.7131346615166392 0.0783038009853938
24 0.6572940931476765 0.04650521618651404 0.6787776902657743 0.13653606467865564


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt26/Upsilon_3/m_sub.dat <==
0 0.8584845375191732 0.008204282611919522 NAN NAN
1 0.8374061457179405 0.009450141734170137 0.8440347121120009 0.005838557304546188
2 0.8348668863704342 0.009337847243189534 0.843902629438144 0.00570922392190909
3 0.8466611466331442 0.010284022642802704 0.8437668142090256 0.005545456665672743
4 0.8516202402848467 0.009759354657111863 0.8435612467577545 0.005453245112979288
5 0.8338116670890763 0.01141749802136749 0.8433750201062553 0.005195581730898513
6 0.8753850803038055 0.01421494215582475 0.843101978465096 0.005077176351795165
7 0.8314252474489681 0.018398059107461617 0.8428157114957586 0.004831975701842461
8 0.8344790932135835 0.016763704901339604 0.8423881135565947 0.0046439896356045285
9 0.8410912317569514 0.021331133368730826 0.8418841033610981 0.004551878692161226
10 0.8316143916839621 0.02606107488435172 0.8412107439294048 0.004532830212297334
11 0.8310896460441661 0.030904736395728438 0.8403036333113718 0.004556031417271678
12 0.8694722710128604 0.039179107225787546 0.8390573413417581 0.004866095575874696
13 0.8096511170811248 0.044156323319379576 0.8372518540196936 0.00522318361744345
14 0.885240874262498 0.0641728492934327 0.8348941706248647 0.006555918070855871
15 0.8131193871469208 0.07895130351895652 0.831518336427387 0.008699567577690082
16 0.71248260396177 0.0861984283858056 0.8263554327192082 0.011824777475364145
17 0.9207447774039597 0.10852620472017294 0.8191904177097238 0.01757310237953147
18 1.0544169984983172 0.16451136753348305 0.8088713567685821 0.025953171545684994
19 0.5372469659920645 0.17700459684281333 0.7942234483744881 0.03775182632544671
20 0.6602849388198107 0.18152707566460274 0.7738729747823632 0.05502407609833948
21 0.700427683298799 0.19023967590711877 0.7477093446495198 0.07794526327580276
22 0.6609044470676716 0.19315574971008603 0.714938277215155 0.10604725294857065
23 1.2807227606658778 0.3435965789852664 0.6786968598759526 0.14009923585245088
24 0.2337079286158597 0.3647769948004437 0.642929934750109 0.17159872548362398


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt26/chi0_1/m_sub.dat <==
0 0.7259561223166924 0.0033065182098656054 NAN NAN
1 0.7126857887702422 0.003629211598951576 0.7178039046258705 0.0016247485998198696
2 0.7209459606083164 0.003170061121373191 0.7177831749800851 0.0015605259226978418
3 0.7141531951990678 0.0039356954417538725 0.7177725349524637 0.0015152361854035012
4 0.7223672650719708 0.0038083343966890393 0.71773406589719 0.001483067857069642
5 0.7165021800279743 0.0040949724768355455 0.7177122548574824 0.001449068524480679
6 0.7213964371429231 0.003855706595732533 0.7176764085361049 0.001435028812482475
7 0.7148336119398382 0.00406121982715546 0.7176539300861808 0.0013986089334253604
8 0.7152588541358562 0.004059418156094785 0.7176199859623142 0.0013706189138917857
9 0.7134368155471084 0.00468865880133662 0.7175893625473252 0.0013496270403365873
10 0.715583752586581 0.005519321423019585 0.717548084663602 0.001311412206775442
11 0.7123651879491714 0.004889315123995153 0.7175058829481508 0.0012673606695839945
12 0.7184236356506958 0.005743910756534021 0.7174518922809681 0.0012519596447226888
13 0.7238468467804208 0.0058660744378231655 0.7173741438975507 0.0012682587052131877
14 0.7246452483534357 0.0061225693424282746 0.7172756183883682 0.0012494278349145516
15 0.7217847042508937 0.006526592393085062 0.717146783943583 0.0012325739318368445
16 0.7136712344501674 0.007169819428956781 0.7169614668815945 0.0012702830325788117
17 0.7370167832465507 0.008008385727052647 0.7166903990855847 0.001364474703858587
18 0.7134513632026451 0.010516886408109216 0.7162644152064036 0.0014993348672462936
19 0.6992275855540475 0.008682186262159441 0.7156943401035297 0.0018441702950809935
20 0.7082867639393848 0.010789061251724408 0.7148658792988176 0.0024978016082360943
21 0.7044666514339639 0.010421636295558256 0.7136276718968618 0.0038416523286214366
22 0.7305493216548589 0.0129647456336065 0.7115764803736133 0.005925111856706078
23 0.7245884477241693 0.013851089137733807 0.7082581339136753 0.009015996866900244
24 0.6992714096067807 0.014760695797746304 0.7031669002271295 0.014238042164650855


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt26/chi0_2/m_sub.dat <==
0 0.8243151405619327 0.007633354464962716 NAN NAN
1 0.8035032774525418 0.00878738885583219 0.810982011577718 0.005197079347263656
2 0.8060464569582955 0.0078076621011689 0.8107279405041676 0.0049088673400917715
3 0.8098117966959619 0.00837067645984646 0.8104265629630881 0.004620456476440826
4 0.8213029134275336 0.009289741617476976 0.81015077647451 0.004406510195758662
5 0.8022384899164494 0.009086324973845983 0.8098750372589258 0.004190676917763536
6 0.8337361039344262 0.010714059897698913 0.8095214177758167 0.004048117488069214
7 0.798347229516078 0.01344376484091414 0.8091465403397059 0.003960481352933587
8 0.8017925717039606 0.015045044782165284 0.8089139598782983 0.0038139254475376694
9 0.8030201924228351 0.017081314628778044 0.8084684342479255 0.0038615549986273923
10 0.7886228220325023 0.019614559918388785 0.8081026686230822 0.0037941454523909846
11 0.8094912344851615 0.02368287928066959 0.8076756100750933 0.0038029980321248047
12 0.8102408661974007 0.027524528295363004 0.8072291044843005 0.003833128708686351
13 0.7973953465223702 0.029113250651068956 0.806669350066335 0.003943859057547905
14 0.8611832550066235 0.03702109601956116 0.806042825021746 0.00408170672964181
15 0.7923426149440294 0.04701260360496462 0.805291648722656 0.004342643811585334
16 0.753766215978001 0.052309105553848045 0.8040101061523482 0.004722235392702667
17 0.8846116173335359 0.06261197565117138 0.8019464356993483 0.0052095489504937476
18 0.8675370842947039 0.08492411543266742 0.7981301531559155 0.006294609668438311
19 0.6685208357994648 0.08461060702738832 0.7913850626124513 0.009918420425617858
20 0.70735191931787 0.10478320254282303 0.7804481699768614 0.020276890917269363
21 0.6929202253644928 0.11522188933867017 0.7622149162297975 0.04043114921768853
22 0.8290372265526458 0.12469015230771163 0.7273796249045237 0.0733091380525921
23 1.0483813437984246 0.17030962450566056 0.6680280990922025 0.1162069190322299
24 0.42340329869889926 0.1667083655639542 0.5761831637370128 0.14921981181620136


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt26/chi0_3/m_sub.dat <==
0 0.9128574926159865 0.012201956479746423 NAN NAN
1 0.8838698130080739 0.014041408774313924 0.8944210758614356 0.007964043706219726
2 0.8775498577503995 0.01409160325442238 0.8942106454673333 0.007960808592413993
3 0.9042137915619448 0.013769030053278897 0.8938652887601313 0.007773416933126942
4 0.9028832673384786 0.014263855058889274 0.8935325388684506 0.007645378690935178
5 0.8723246601666159 0.01733973632697905 0.8931044203488918 0.0076401108622332625
6 0.9526526639651571 0.02334742004214907 0.8925823844168083 0.007737707850522968
7 0.8653812652478465 0.023380827982046104 0.891654591839589 0.007590144300399282
8 0.8846921533668397 0.03044357594346958 0.8905347530409112 0.007711859355649664
9 0.8965797039962385 0.04084047999377827 0.8887713258920279 0.007684454423555587
10 0.8537034886722659 0.051118165429540396 0.8863756455376512 0.007772993112843629
11 0.8885115560812773 0.06707569960715187 0.8831819350040886 0.00826792492669215
12 0.9812351222278786 0.10299678516083355 0.8783244475605836 0.010015997735747462
13 0.8637946000968741 0.11050363896287074 0.8721172334274565 0.012018730031999048
14 0.7105926707367448 0.128556485095352 0.8636108229924108 0.014969377276583873
15 1.1120739342448864 0.19119747754499028 0.8519800821956731 0.02043279773069495
16 0.7163437335794758 0.23000358792564246 0.8353975020118151 0.02757590443808755
17 0.6187435077659318 0.23613721717828218 0.8143961929313176 0.03798727119635137
18 1.2863806721599793 0.4832437748357892 0.7887900062997387 0.04954671954527523
19 0.3551542419225786 0.4898145752303851 0.7594754726934124 0.0609129187124533
20 0.8681740446459415 0.4208320040242187 0.7256722765553604 0.07224225821764207
21 0.5111805052705631 0.46178764485510637 0.6903602694571259 0.08212798687788225
22 0.6527514814403067 0.4435065723815938 0.6577016327261123 0.09191012989997271
23 1.6249284873018413 0.9583592055270942 0.6287543182557978 0.0952039681914656
24 0.38394282470812924 0.9629630068874983 0.6039259624711557 0.09332063444253325


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt28/Upsilon_1/m_sub.dat <==
0 0.6190893877270089 0.0015826211595527662 NAN NAN
1 0.6118232986156928 0.001507997980056186 0.6145486163290719 0.00023993028427204965
2 0.6174891862414869 0.0013765564091801075 0.6145458984865009 0.00022689111064355671
3 0.611467882533503 0.0015567151250874822 0.6145422621613371 0.00020929278716375066
4 0.6153478902365175 0.0015660906481315129 0.6145396164024353 0.00020088091077896664
5 0.6152509567808928 0.0013504420135613815 0.61453342247232 0.00020056777560517602
6 0.6163771302957406 0.0014791311064763502 0.6145270534018314 0.00019134449116298136
7 0.6145174459388874 0.0013400701282669791 0.6145204316975086 0.0001877288341731731
8 0.6129646990321216 0.0013477982952597722 0.6145138780722912 0.00017730220680689524
9 0.614236392320806 0.001304647397211034 0.6145043564708778 0.00017705554272184898
10 0.6132185907683236 0.001319952240089961 0.6144975261876893 0.000176289051382561
11 0.6145683453304973 0.0013077261768226212 0.614491061108292 0.00018026820862959703
12 0.6155059055714183 0.0012465035217908982 0.6144830967073349 0.00017927479401724788
13 0.6130695402656057 0.0012181438260832067 0.6144783587008558 0.0001759202453153197
14 0.6147758488734121 0.0010985504070257779 0.6144744100467534 0.0001718325827798628
15 0.6149066750217353 0.001322149882200807 0.6144684593731167 0.0001712287765991416
16 0.6132278208532641 0.0012798948405061683 0.6144659490912854 0.00017539783481756999
17 0.6159598184543089 0.0013256700049715242 0.6144590374107914 0.0001799782998602728
18 0.6119660696868852 0.001177356578888955 0.6144505702628821 0.00017853448461901955
19 0.6140878735924844 0.0011873569205916867 0.6144434074407048 0.00019062922192503162
20 0.6144071367415556 0.0012460356716450516 0.6144326398780683 0.00019237738461008735
21 0.6139820864964469 0.00126482084186752 0.6144186015652318 0.0001962649920705939
22 0.6165739578895972 0.001198407467193574 0.6143930083884783 0.000198443204093679
23 0.6156841780616773 0.0011899526674784555 0.6143416589127209 0.00019643735264607276
24 0.6149457247375391 0.001220628633407772 0.6142543742208066 0.00022436226481703514
25 0.6144665857183739 0.0012561995140741855 0.6141287815990423 0.0004022477268812441
26 0.6131494954008537 0.0012591228799249121 0.6139294714173413 0.0008833297817959496


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt28/Upsilon_2/m_sub.dat <==
0 0.7676100537967665 0.004319840101298822 NAN NAN
1 0.7496427356595947 0.004509713586869912 0.7579104064750077 0.002280434070359161
2 0.7608210014151708 0.004771092190516635 0.7576137933553307 0.002060250555648846
3 0.7512133159563934 0.004423467797157299 0.7573282598361666 0.0018170712766018005
4 0.7687969819583607 0.0052509278129898584 0.7570434310614353 0.001592841550791313
5 0.7583666810708155 0.006352544057378284 0.7567534924441088 0.0013901302566472484
6 0.7544107865232005 0.0059658855167434854 0.7564733254669751 0.001250699874902672
7 0.7562143615253112 0.0070274095830715755 0.756138818434019 0.00108600686542204
8 0.7541292199476686 0.0074966569313171805 0.7558173633635727 0.00098141019669995
9 0.7496696838523054 0.0071333451541043535 0.7555112710882241 0.0009543847606355849
10 0.7546775778469299 0.008905418303458923 0.7552022377108505 0.000988853285244562
11 0.7441169060995032 0.00946996006553813 0.754867822200844 0.0010216589528417863
12 0.7673686209924784 0.011538943603878526 0.7545330001460809 0.0011230054641351295
13 0.7413833850309125 0.013439454719624377 0.7541889997809961 0.0012754771292160516
14 0.7522906927116219 0.013475383971116583 0.7538228981595154 0.0014344968838064798
15 0.7544474986212224 0.015580590236791036 0.7534903743786914 0.001674780489077654
16 0.7465398988766481 0.01737792499679669 0.7531274368890933 0.0019289036056808762
17 0.7929915957704585 0.02014391251256853 0.7527361394557155 0.0021990880291806736
18 0.7837057505921448 0.025671771168449542 0.7523138903995723 0.0024310256792302587
19 0.7350937416916286 0.02827899931258082 0.7519097696918817 0.0027158016578104904
20 0.6931002650643352 0.029823588241511434 0.7514619474740314 0.00295548946700408
21 0.7573438983824571 0.034301783535157226 0.7509980434028103 0.0032067203311201276
22 0.7602180755566512 0.03457095248544406 0.7504105201250395 0.003464619317735118
23 0.7946599093117224 0.04236160078992168 0.7498821847582358 0.004005741328596657
24 0.7044462375981507 0.049298223551112574 0.7493109646483913 0.004788905426342693
25 0.8091074138917389 0.060914869009089045 0.748767495975345 0.005659317035287548
26 0.7404500177236034 0.07014299005756564 0.7482186970062097 0.006594193207315913


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt28/Upsilon_3/m_sub.dat <==
0 0.8593177274071144 0.009281677024360557 NAN NAN
1 0.8293580624399363 0.010033169189426872 0.8479837327561053 0.0066437850157748946
2 0.8468377075224405 0.009646717354781731 0.8476455397135363 0.006013122748490751
3 0.8416385697889 0.00971069842812522 0.8471613780174119 0.00558545047385095
4 0.8679350580698557 0.011206527108781672 0.8465952823943319 0.005239173487176285
5 0.8405901447096555 0.012961721377406143 0.8459828055470279 0.0049126188875814325
6 0.8429684904192273 0.014952687813864385 0.8452875537563673 0.0045434169717095685
7 0.8473008393525371 0.01708838440260252 0.8444545042635538 0.004375066853823273
8 0.8566438675467732 0.018243346395252602 0.8435176319939683 0.004215086209208518
9 0.8269330034386797 0.02264796005437897 0.8422439241663422 0.00427298840242496
10 0.8486382212184673 0.0261289710919842 0.8409294791907302 0.004305875701154482
11 0.8200695425055126 0.03392781404335621 0.8392133506030859 0.004519416595160086
12 0.8889671519001239 0.04045824494987427 0.837125256107515 0.004834538073668293
13 0.7554971341021584 0.047528015616226105 0.8347161620369519 0.005549207329253902
14 0.8309047278719265 0.0625901652363049 0.831636749102546 0.006787089041595085
15 0.8257362271052981 0.06959613779686058 0.8277416042542164 0.008386009024887842
16 0.8118538213578651 0.08855387827798045 0.8229210558861852 0.010720067348832796
17 0.9250165251318722 0.09982311919063835 0.8171315612083475 0.014244931004236738
18 0.9954660808695255 0.17561336559773655 0.8098166240010709 0.01832340655407172
19 0.47151692518959787 0.18530891254239695 0.8005397184085202 0.022879616811522063
20 0.6026958572805762 0.1560607138880229 0.7897696910894976 0.029022103028198076
21 0.9047691334720432 0.168752070712751 0.7774018769093405 0.03603400809202029
22 0.8307726686879149 0.25436638126499767 0.7624428351011328 0.04559264001595287
23 0.7822363329508858 0.28719743330402736 0.7461568481192127 0.05698448625682151
24 0.4811295365471399 0.26850875702393034 0.7285541321799328 0.06869325416751948
25 1.1212736058090509 0.38430377279581385 0.7095725955261626 0.08050983737250306
26 0.8989434184994441 0.6005594047340145 0.6911490200339392 0.09102505330373811


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt28/chi0_1/m_sub.dat <==
0 0.7279504537542174 0.0035367889616723103 NAN NAN
1 0.7136235738738037 0.0030581448450199833 0.7185450727313041 0.0015991878081671462
2 0.7221143168317173 0.003188050193482894 0.718512746676176 0.0015499793662655525
3 0.7136303813212657 0.003754123790141728 0.7184741267643809 0.0015141961149455208
4 0.7246283085848542 0.004009994630446823 0.7184296221881428 0.0014840209683124606
5 0.7186861307813999 0.003591202718258857 0.7184024599497182 0.0014152042830261058
6 0.7183303990214154 0.0043290062841058186 0.7183644029130498 0.0013841600654856956
7 0.7175975637414026 0.00442843894511058 0.7183201283818281 0.0013420179338693439
8 0.7148346133350226 0.004440868304437129 0.7182824511870249 0.0013211397564385496
9 0.7161807837201875 0.00455865307547787 0.7182377168941333 0.0012662961087678282
10 0.7166052990072136 0.005282953682865021 0.7181886088157738 0.001254224334466869
11 0.7163712832004371 0.004847114817192688 0.7181544420022525 0.0012395504125557455
12 0.721391023558593 0.00550669969115658 0.71808037065676 0.0012333130565483907
13 0.7172012810560454 0.005736963365800762 0.7180254231802291 0.0012345393286694595
14 0.7161769292478759 0.006717480550508914 0.7179537078486473 0.0012173443028345998
15 0.7261941365171006 0.006969363382591909 0.7178626026156518 0.0012333736417584618
16 0.719770311669295 0.008572979257923663 0.7177506237495126 0.0012762362244729264
17 0.7301148516055718 0.007390861207709265 0.7176008942168753 0.0013187892225828834
18 0.7189305076060482 0.009690180006227012 0.7173777705868152 0.0013998703254729516
19 0.7029832156790359 0.01037902100608068 0.7171495568075419 0.0016321099556859675
20 0.7164534185101817 0.01059196142222718 0.7168725596177554 0.0022689456143071274
21 0.7044743772436632 0.011811948154972107 0.7165355971130544 0.0034591496331630722
22 0.721469314124068 0.013443397222417164 0.7162224386853864 0.005608818658836778
23 0.7276098590322602 0.013582369933596183 0.7157204607392642 0.009030529391396702
24 0.7092986988050847 0.013551318913475607 0.7150586346090408 0.014645215688502522
25 0.7226769776573363 0.016557254459406368 0.7139241298049925 0.023353143903442786
26 0.7187624389063614 0.018896305344711983 0.7123147672333147 0.03623713326905509


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt28/chi0_2/m_sub.dat <==
0 0.8256682881437829 0.008262715636226936 NAN NAN
1 0.7975378946554345 0.008205927676725677 0.8140638312830808 0.005734684686225622
2 0.8152841732704939 0.007794962815539264 0.8135344010602559 0.00516983973342533
3 0.8070352292565408 0.009155548035976735 0.812990304076529 0.005015200406394693
4 0.8324700551248472 0.009838621900401745 0.8124654995168471 0.004754106569414773
5 0.8047735919429648 0.010135460858358258 0.8117693080037656 0.0044566798154688225
6 0.8122828374614359 0.011477651009928258 0.8110601846069665 0.004200797088402708
7 0.8108922812476054 0.013230236671468387 0.8102587433214408 0.00407035228446373
8 0.8117233487673984 0.015404069425535627 0.8094642077168359 0.003990785117008233
9 0.7955379335860223 0.017726662439022434 0.8085649574430936 0.003999911767491704
10 0.8064926725931947 0.018706161065986993 0.8075844766395879 0.003963271008363356
11 0.8025641436952049 0.022499907654529805 0.8064937108422039 0.0039471540448133835
12 0.8159550237368067 0.027476471714264372 0.8052090458384111 0.0039856401302204025
13 0.7690473934317001 0.033414245181790925 0.8036524836513232 0.004004900583904791
14 0.8090768832557212 0.03683614517107403 0.8020402406501882 0.004256493446522125
15 0.8262656236008966 0.042343590471390025 0.8001760953784178 0.004821561227663529
16 0.8284942951306465 0.06362709347912099 0.7979395157442044 0.005708621299181371
17 0.8367830056400043 0.06059727655603819 0.7954345740354347 0.006784698257206956
18 0.8810172821544731 0.08532139367941594 0.7928204060737537 0.008480746217870316
19 0.6201624744261509 0.1100685243839532 0.7898113301664387 0.011354042724558311
20 0.7116037567134781 0.09723826482196274 0.7861986739538015 0.015134442480789434
21 0.7238644970788577 0.11432808413663886 0.7820353399669289 0.02001455003239838
22 0.9169318992130733 0.13705670377077595 0.7769816605816661 0.0255705017110891
23 0.8351662249955231 0.16998375854358405 0.7712390235953885 0.03251282432210523
24 0.47543386202066257 0.17339352250104456 0.7638277542921627 0.0408937798603084
25 1.095914746122687 0.25702701741115175 0.7556809786835097 0.04990153968383393
26 0.9579010415713984 0.35444415569022736 0.7463957454899381 0.05811911638825529


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt28/chi0_3/m_sub.dat <==
0 0.910827483586458 0.012029374446317909 NAN NAN
1 0.8747270850210347 0.013215875404923971 0.8979152104761459 0.009262513696201236
2 0.889914306502365 0.013912274211134279 0.8974798689414893 0.009148644785033633
3 0.900005076250036 0.013218497189151801 0.8969130198326658 0.00888032598420152
4 0.9227663649375052 0.01717390475544278 0.8961444339320781 0.00856068949965294
5 0.8831898755885166 0.019359232340850907 0.8952230901271354 0.008179255667147056
6 0.8903143951002347 0.029015083178961953 0.8940896683166066 0.00792505655738951
7 0.8912613779103636 0.024175604985908983 0.8925175049626659 0.007847648663380724
8 0.9049867981823756 0.03482289119812765 0.8904545953711179 0.007625709642747891
9 0.8709970564756033 0.03865582535144385 0.8878281093289115 0.007292532785318939
10 0.9005112802604044 0.051895160938400964 0.8843460724572417 0.007208484134153759
11 0.8583795926644682 0.07037617925070849 0.8796122823808148 0.00765513261287154
12 0.9799009593455332 0.09107650125741729 0.8730789090157856 0.008799297167583764
13 0.7782226747553962 0.11186332666506893 0.8644213996311246 0.011451989247458827
14 0.7843480282497217 0.13070251918753661 0.8528520828791755 0.01628793800241346
15 0.9549964635373962 0.19440700061382277 0.838268239880171 0.021336679229790434
16 0.866340758359995 0.21917829783178056 0.8200562774155296 0.02918186824796709
17 0.6232398607825209 0.24970178440166496 0.7985981098811645 0.03760680272658312
18 1.4628565283303836 0.5481374320190369 0.7734917231987718 0.047458317131348515
19 -0.09081627715448862 0.5213703796113026 0.7458351301485548 0.05785712121458275
20 0.6816932949662515 0.2927948265346695 0.7173117033063053 0.06632619302491949
21 0.6376832093473335 0.309751552852742 0.6893467488250835 0.07281859801376156
22 0.9878430275539055 0.3835854754208067 0.6628447061280247 0.07633062964879045
23 1.30366118478481 0.8555277119076203 0.6402216717088662 0.07754526161820652
24 0.6359140452244384 0.9391277716104239 0.6211086681956046 0.07508427521629857
25 1.2215754924300408 1.0852113681213638 0.6047744941048335 0.07188919040606723
26 0.6309129866633264 1.370486950698274 0.5923962417607728 0.06690364457064546


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/Upsilon_1/m_sub.dat <==
0 0.6190024616289056 0.0016291376031609683 NAN NAN
1 0.6110493044367107 0.0016372757857380238 0.6145594983211595 0.0002743503439822659
2 0.6156778367319042 0.0014477367200768088 0.6145538507946043 0.00025896032061090146
3 0.611468969883001 0.0014381762816176868 0.6145493839728411 0.0002443325375197647
4 0.613984119355207 0.0014559813690824264 0.6145432249462068 0.00024178081390013872
5 0.6171869964382355 0.001466004840339874 0.6145350449059941 0.00023693502633803654
6 0.6165894512884778 0.0013834145717011026 0.614527783638681 0.00023277654527609215
7 0.6148587954581118 0.0013483073239707322 0.6145235260484008 0.0002249374689102801
8 0.612519541019916 0.0013176311260364448 0.6145156302028005 0.00022167894519653508
9 0.6156765551063587 0.001367231465877139 0.6145046200944053 0.00022207886829272994
10 0.6126430556475454 0.0013946894073492144 0.6144983633991117 0.00022674980377834775
11 0.6147371102234982 0.0015094326266814617 0.6144905055552637 0.00022709125276632047
12 0.6145998169810988 0.0013393286163838614 0.6144792199321949 0.00022704693184494307
13 0.6151803035878043 0.0012928196626316169 0.6144701894543745 0.00023659708327539164
14 0.6141828469042517 0.0014094272814237918 0.6144607599964477 0.00024898988381760745
15 0.6140854403901983 0.001375216937265611 0.6144541587796504 0.0002644745957026684
16 0.6121349902309008 0.0015452464264508192 0.6144485825761821 0.0002817868509193966
17 0.6152159582888048 0.0012547506973086264 0.6144413554635096 0.0002923622729872344
18 0.6128263497269277 0.0012508845833131277 0.6144354437975384 0.00030238605353627435
19 0.61439198203238 0.0013741031254443925 0.6144301189970028 0.00030681349504535493
20 0.6152804490097359 0.0014067515413884735 0.6144250669425473 0.00031660932869193026
21 0.6158744311482558 0.0013599095795805427 0.6144222241212609 0.0003357786368960447
22 0.6141888484717538 0.0013006614201227507 0.6144196775666719 0.00034968120808143155
23 0.6166240795719466 0.0012910601994949866 0.6144107630577845 0.00036543960812662757
24 0.6156943061588027 0.001313549718424567 0.6144011353527086 0.0003785167754798424
25 0.6139216026916866 0.0013181420828662915 0.6143770935249954 0.0003821499666610828
26 0.6136838093839733 0.0011913785539247046 0.6143341207826201 0.00038718618036404084
27 0.6176367833681415 0.0012416106020896045 0.6142654780722852 0.0004372984615664821
28 0.6126954141579861 0.0012455757832676717 0.614184144150729 0.0005473018947496078


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/Upsilon_2/m_sub.dat <==
0 0.7684615315541015 0.0042234664087982265 NAN NAN
1 0.749983107403894 0.004730235671188909 0.7565995150424402 0.0017250870230343107
2 0.758210902219058 0.0043803804896289655 0.7565827350646259 0.0015499446230338165
3 0.7502274186041429 0.0049782882687740004 0.756554149929014 0.0014500224020360664
4 0.7634152904048558 0.005204604753763831 0.7565011218463905 0.0013759231462155963
5 0.7614945457508763 0.0065116177596341585 0.756455522228472 0.0012975681401041772
6 0.7628519771549086 0.005650720571169332 0.7563926170005806 0.0012148937088199974
7 0.7468593083084696 0.0068551592178530685 0.7563310734179746 0.0011351720062401371
8 0.7571049677398598 0.007133289832536471 0.7562606069010562 0.0010952832378097188
9 0.7529346156041953 0.007503591699085765 0.7562204161513474 0.0010229562449316498
10 0.7555605709410449 0.0090875265904935 0.7561914076330906 0.0010373198113046156
11 0.7425594643621849 0.010239374005665547 0.7561397407347151 0.0010987652569266482
12 0.7663622650406061 0.011189055425672834 0.7560639636468114 0.001150545040666029
13 0.76018521268465 0.013053583864762186 0.7559996436576906 0.0012242599364042928
14 0.7515196445969451 0.014836059362144494 0.755929329395248 0.0013368898138591545
15 0.7593584308707587 0.016313413142865163 0.7558257063145211 0.0014786544337199725
16 0.7376090412086322 0.020085045682167957 0.7556711503077789 0.00158634881962183
17 0.7839918827082816 0.020534872998585252 0.7554541445797135 0.001829869639305426
18 0.8003739949913269 0.027910945063120973 0.7550777518290617 0.0023538963701734694
19 0.7262295799410321 0.027577370898127063 0.754558862444599 0.003651910917911394
20 0.6704927779422996 0.035765258756928486 0.7540012257484668 0.006779027823978767
21 0.7921378272103032 0.035200098237309296 0.7531280324738223 0.013208423931055813
22 0.7231687828249043 0.03999735216800604 0.7515619532124834 0.025771693435064802
23 0.8224779240384894 0.05037739280388154 0.7484390243530334 0.049684812999306605
24 0.7195081178813105 0.0524293571005916 0.7428976314601055 0.09147976684564707
25 0.7747958614913025 0.06356277066947202 0.7321009590901875 0.1569939385410436
26 0.807024525967133 0.07343749123999388 0.7126476417441101 0.24310140319412105
27 0.7122097896816311 0.08597525887539548 0.6799083664124681 0.32891186883043355
28 0.5668247776618656 0.09041706933472998 0.6274139568717598 0.38388331015122223


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/Upsilon_3/m_sub.dat <==
0 0.8635882441305436 0.009044643151443266 NAN NAN
1 0.8279724178564689 0.010408128751684065 0.8447503956787794 0.005652732549811135
2 0.8434001324470024 0.00954844164537505 0.8446737791793273 0.005599271486532609
3 0.8403658594461472 0.009632242949713321 0.8446066808683494 0.005524227163452133
4 0.8548295053980723 0.012236479708358172 0.844498300418286 0.0054411319881162434
5 0.8432168683785977 0.013497463963468626 0.8443776276211723 0.005388522258297335
6 0.8635691732737865 0.0150388391764823 0.8441523375754137 0.005288484752215106
7 0.8228613217483528 0.017562682917452888 0.8439075485615384 0.005149128179113283
8 0.8502500967631643 0.01841654996932207 0.8435412978851937 0.005043993753248044
9 0.8699849264397173 0.022269096495780683 0.8430619480269486 0.004930698218002294
10 0.8187231827268567 0.029377130565616083 0.8424729095902321 0.004866477725338991
11 0.8511717196664002 0.03582061022048 0.8416551735012971 0.0048990977367247
12 0.8479740904801011 0.04477551872578578 0.8404681530713449 0.0050469207521242065
13 0.835593728472113 0.0555091891188122 0.8389476028912596 0.005662729085297191
14 0.8003409225546803 0.06967899795666244 0.836637212351798 0.006847894873702742
15 0.8438770261591915 0.07968605665435702 0.8335391133136327 0.009189088398828815
16 0.8907365428186862 0.10091265393378435 0.8293117446032576 0.012714598716100145
17 0.7575042454195651 0.10789905611963013 0.8235621108293302 0.018014761063862905
18 1.059147152337589 0.20683778767257133 0.8158901037994347 0.02521348500530818
19 0.6060422413163478 0.20572649647655677 0.8061873770411508 0.03430291114682005
20 0.43384150227355645 0.1932509282736731 0.7935301089759664 0.046578244326204166
21 0.9306736229200837 0.2195461168226175 0.778037717546837 0.061644636599952785
22 0.6987745282442497 0.2505296420616129 0.7580978401582403 0.08129483807356164
23 1.0212501484957008 0.384893601341735 0.735298809225683 0.10399463190834968
24 0.21937885816972758 0.34376410662241597 0.7102012132375616 0.12887390847227764
25 1.0155576222698657 0.34823435646813383 0.6837396822930534 0.15523744487360036
26 1.683795705484441 1.0242907487967172 0.655858478187584 0.1830318033093945
27 -0.23008174821694194 0.9475886551889983 0.6318124788938927 0.20678634049783662
28 0.7004069141410894 0.5176834958115231 0.6100974946475048 0.2285013247442238


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/chi0_1/m_sub.dat <==
0 0.7282035087346401 0.0034294312322562526 NAN NAN
1 0.7136483178907748 0.003367871089354657 0.7181865986830862 0.0018241102489463534
2 0.7200173439083125 0.0034299269902504648 0.7181390814741226 0.00176574400682028
3 0.7126642119939206 0.0038679953287513724 0.7180995130202208 0.001712980776726214
4 0.7213511136134303 0.003965405917756404 0.7180747451920556 0.0016899965065806377
5 0.7202308676704106 0.003888438180108311 0.7180527937265917 0.0016333591553551186
6 0.7240071575869151 0.004086105240877824 0.7180319658094466 0.0015447140641396961
7 0.7157258047556525 0.0042322760650488345 0.7180102761736534 0.0014720250880982944
8 0.7157472962903503 0.004512822281063089 0.7179999975945016 0.0013947274476786564
9 0.7185839653864536 0.004727829629219471 0.717989700931491 0.0013460675184518989
10 0.7140547269364501 0.00600969434166676 0.71797809076946 0.0013226831165306097
11 0.7148569754104365 0.005566677195243397 0.7179465727708512 0.0013095979748056763
12 0.7193176015984541 0.006246496125612566 0.7179172161261131 0.0012826707624690181
13 0.7236498734959592 0.006394866118289988 0.7178774697388934 0.0012525674185090985
14 0.7147255959071375 0.007024706978680184 0.7178504854295611 0.0012565260426167235
15 0.7252690353821069 0.007529540664957035 0.7178052862833586 0.0012750344276618586
16 0.7085815673541003 0.008675820394742462 0.7177576284561857 0.001330850547774265
17 0.7347857476246245 0.00936353913022081 0.717704600262244 0.0013896288580311777
18 0.7145538570166226 0.010310683603401039 0.7176407466316528 0.0014391233477711873
19 0.7051224265020901 0.009944345552103329 0.7175606452837402 0.0015001219529685583
20 0.7107293539677555 0.011170071212401766 0.7174044221117 0.0015886279703919426
21 0.7193941003399034 0.012328367885728553 0.7172248735084663 0.0018617322291384353
22 0.7095962464390793 0.013179705052130286 0.7169124986370219 0.002396492566192121
23 0.7434228892492243 0.014300247674812638 0.7164098989613336 0.0036803694699258926
24 0.719770526304937 0.015580285218655399 0.7156514397860066 0.006573090635847545
25 0.7105400357528324 0.01708537209124117 0.7143694893048157 0.012654210296166313
26 0.7285856765048404 0.019413203982938554 0.712084869690425 0.024484271816391567
27 0.769545334095818 0.02206052269870762 0.7070127980278558 0.04550293277879114
28 0.6612590448247558 0.01987968444486299 0.6970959946949717 0.08264132352313136


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/chi0_2/m_sub.dat <==
0 0.8272896303502462 0.007804291003411512 NAN NAN
1 0.799082783395261 0.008947344003492619 0.8117702179870745 0.0047089559229056555
2 0.8133994892988907 0.007579693785653596 0.8116172918434351 0.004635776826046212
3 0.8049088567819016 0.008245112963956469 0.8114526343420851 0.004573739355193673
4 0.821247024164679 0.009891481420738035 0.8112729051325684 0.00449377035246834
5 0.8075732687994025 0.010968376248494116 0.8110877628453775 0.004404763632592568
6 0.8294554382548853 0.012971550643070984 0.8108730718224297 0.004319902611676363
7 0.7913620008873086 0.01289138719093752 0.8106212616866904 0.004316663988870539
8 0.8146890217870792 0.01474436275755453 0.8102678072369165 0.0042747583646995935
9 0.815470584197983 0.017938898719400576 0.8098202097525442 0.004131184321886527
10 0.7996780290673682 0.020349299504416996 0.8093672720096441 0.004075941712597286
11 0.8124813586239661 0.025268899611000317 0.8087667223575075 0.004139860365667047
12 0.7995236230469226 0.02886081201194801 0.8080035515943704 0.0041635238128481245
13 0.8170361186406592 0.03400803689439136 0.8069283229999282 0.004027093182428665
14 0.8040975653951887 0.03996776858775963 0.8055068208021943 0.0040730618101595395
15 0.8065195291539854 0.05158549451815364 0.8034601854646817 0.0042482315468092
16 0.8643053388259652 0.06120269071503581 0.8007796755465412 0.00528282095339383
17 0.7622152496253267 0.06796844446472472 0.797210376427399 0.00717279591409925
18 0.9112765009954846 0.09388068200901212 0.7923442328274504 0.01010325351235053
19 0.697176492824841 0.10747642729288842 0.7860654598463401 0.014071853464319717
20 0.577273645001328 0.10714151875509126 0.7774879595822801 0.0192677868129002
21 0.8711191937043631 0.12032247740887658 0.7656265064991408 0.027107607173954107
22 0.723498011029369 0.1253754933638005 0.7511584396376612 0.03455114223259825
23 1.0236610729160083 0.2040067577161695 0.7324756023488307 0.043446165186693086
24 0.3689686510480806 0.20008029989801573 0.70909099105277 0.054182872065746346
25 1.0363528935155066 0.2795743067261216 0.6770412446457308 0.05877425303574291
26 1.333590069659508 0.5279131779776716 0.6391140571665994 0.07086370900864103
27 0.3254136479515866 0.5417474643505197 0.599835189114237 0.08562614779767197
28 0.4010799263801864 0.4086190244174877 0.5628156248441203 0.1012583766053341


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/chi0_3/m_sub.dat <==
0 0.9158810044902572 0.011596610103795646 NAN NAN
1 0.8753324769114721 0.015998522447939423 0.8953569393097026 0.009637449070758142
2 0.8875483914710777 0.014848975608307557 0.8951621799484792 0.009452321704773392
3 0.8999541885272138 0.014687395176005813 0.8950518965062096 0.009265295268561125
4 0.9058840139124387 0.017205252680979166 0.8947698927497707 0.009162240355883311
5 0.8820344639284052 0.021225201051664366 0.8944513871197113 0.008969971267024812
6 0.9253793744934735 0.029308891282547767 0.8939477543209146 0.008823435070386298
7 0.8559666452129537 0.024472365371805083 0.893296665135124 0.008685767896433494
8 0.912584864621028 0.03343577505261841 0.8924427020747794 0.008677790560856047
9 0.9492969948169832 0.040325135593532346 0.8911288245696627 0.00849770060171251
10 0.8294476255244252 0.05953389620792415 0.8894332857508171 0.008606065227187987
11 0.9054586138272133 0.07171567433616577 0.8869066710071896 0.008860838305173924
12 0.9056782294321407 0.10205133366865382 0.8834411191109555 0.00952629738882782
13 0.9851918386991667 0.13468171379639715 0.8784950080247054 0.011191672545415199
14 0.5808269413715215 0.1471213303724943 0.8717596644216282 0.014238923919605018
15 1.173705871127443 0.2016937724117105 0.862019518381534 0.02076399328644274
16 1.0344909833132376 0.3179577541459322 0.8485849423930192 0.029919748198674267
17 0.273323822020249 0.3319365547856387 0.8304896846701966 0.04315470408286126
18 1.3963664436426853 0.5963298056777562 0.8071214662834743 0.06194120012934723
19 0.1858967962470584 0.6199008638853136 0.7800805442676275 0.08228250189450326
20 0.701602077436928 0.37638850109505695 0.7472181560580133 0.10609298779261822
21 0.7171671885664233 0.46016823278397845 0.7123403601136367 0.12477123104242882
22 0.7678462346100391 0.5290947381126708 0.6747337101849907 0.14286076918927748
23 1.1843572097936503 0.956123640377383 0.6395238818090563 0.15450697288938486
24 0.20405491096922868 0.9173902397370013 0.6088544791172574 0.15580501757585308
25 1.146871829657134 0.8807347818156934 0.5823074602113931 0.13782745172098387
26 1.1308931067807904 1.2695376371383875 0.5617507137891927 0.11189163869675534
27 0.6856984498008352 1.3269803519667642 0.5432354255174325 0.10064924931851993
28 0.02778343532469346 1.159623309992233 0.5301220915874512 0.09172449332216182


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/Upsilon_1/m_sub.dat <==
0 NAN NAN
1 0.6137600074485501 3.5052205527352776e-05
2 0.6133408277558583 5.7615834791580056e-05
3 0.6129076038858373 8.184146027734318e-05
4 0.6124550863371871 0.00010733544281327223
5 0.6119768490887993 0.00013442479459702117
6 0.6114659129014695 0.00016365394478556894
7 0.6109141516248022 0.00019609882352633612
8 0.6103112323649477 0.00023246136063559408
9 0.6096441801683148 0.00027331896501658903
10 0.6088967212168486 0.00032026937676310485
11 0.6080474171914727 0.0003747543551411159
12 0.607067738810315 0.0004395081500031539
13 0.6059176099327969 0.0005180029386007146
14 0.6045390808604636 0.0006155212759149098


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/Upsilon_2/m_sub.dat <==
0 NAN NAN
1 0.7503444752346042 0.002345599506484608
2 0.7467277518175724 0.001947260150384933
3 0.7429611597219128 0.001636528088190703
4 0.7389336013683439 0.0013861427200536625
5 0.7345851474405014 0.0011465849497345193
6 0.7297377458316574 0.001013283652537611
7 0.7242310644138905 0.0009293284188548467
8 0.7178185646183892 0.001010513356975773
9 0.7101882766749887 0.001064898028241168
10 0.7007862186430633 0.0012142212171363242
11 0.6886804702955338 0.0013814334326819333
12 0.6725774026957139 0.001982057166173057
13 0.6500565649686205 0.003238989047307128
14 0.6166159630526965 0.008218134485146189


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/Upsilon_3/m_sub.dat <==
0 NAN NAN
1 0.8301792622327948 0.0072877333765855035
2 0.8238211729118359 0.0067441572257869176
3 0.8172926903838635 0.006257924910813117
4 0.8099353671511369 0.00554521845180278
5 0.8017897850501858 0.004877977210267392
6 0.7919847406618428 0.004500096433184497
7 0.7798864031671427 0.004218048802846597
8 0.7644292546415872 0.00384059059088393
9 0.744437736687272 0.0034449140437774473
10 0.7174565627277711 0.0026411302231997835
11 0.6812086736308096 0.002905120523568061
12 0.632979939388473 0.00475846502269861
13 0.5683184400193015 0.007685290534615308
14 0.48182112833348006 0.011956764992080426


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/chi0_1/m_sub.dat <==
0 NAN NAN
1 0.713029107623196 0.00196681210336469
2 0.7113264362400147 0.0018698586626794134
3 0.7095861809860634 0.0017742068023738344
4 0.7077378626283829 0.001669024414531095
5 0.7057584051971529 0.0015891254975644031
6 0.7036151488836274 0.0015337890537791
7 0.7012161442411803 0.001477673210880548
8 0.6984824117824341 0.0014225875847405645
9 0.6953322780913482 0.001479488617433855
10 0.6916220114077313 0.001541929783492435
11 0.6871187608634189 0.0014420849473039121
12 0.6811846645484666 0.0012135544752834848
13 0.6722906320928669 0.0018825089508464066
14 0.6571228801339107 0.007382285336584027


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/chi0_2/m_sub.dat <==
0 NAN NAN
1 0.8008977397330314 0.005682873827294266
2 0.7951763668447444 0.005313173047875486
3 0.7893664955485489 0.005233693367862724
4 0.78309095619375 0.005190443068962103
5 0.7760329019608749 0.005107283947261232
6 0.7680831808528541 0.004971496156290889
7 0.7587673631143244 0.004701600736800371
8 0.7475405394897885 0.004417108587981278
9 0.7334485001923037 0.004043653510719447
10 0.714960897956446 0.003543863470346187
11 0.6900847599279352 0.0030303754169533903
12 0.6561677335742333 0.003791989892363068
13 0.6107598215124508 0.005378074027447721
14 0.5509975560856408 0.011894986829321774


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/Upsilon_1/m_sub.dat <==
0 NAN NAN
1 0.6140521152969807 2.214524567756282e-05
2 0.613818514081448 3.5792598597317316e-05
3 0.6135785036882477 4.937323962461715e-05
4 0.6133301608189973 6.357186887129274e-05
5 0.6130705322769754 7.970495160136704e-05
6 0.6127973501447329 9.655726549528953e-05
7 0.6125075827137726 0.00011392219136052706
8 0.6121975611478204 0.00013310423865231513
9 0.6118630677987469 0.0001535016953722046
10 0.6114985368361048 0.0001754489473240195
11 0.6110973374253478 0.00020051059183456843
12 0.6106507539086165 0.00022838415883241758
13 0.6101454048803318 0.0002636607355550602
14 0.6095702811963957 0.00030198573873729817
15 0.6089018438399171 0.0003484123667332195
16 0.6081121877448699 0.0004024504089995551


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/Upsilon_2/m_sub.dat <==
0 NAN NAN
1 0.7516706738159956 0.0019297204781102417
2 0.7493192385761002 0.001748827945301179
3 0.7468846396070875 0.001549671906756478
4 0.7443220824064665 0.0013338374870941472
5 0.7416089536766757 0.0011538691685498703
6 0.7386734313954436 0.0010007568801290168
7 0.7354623524886617 0.0008967370708079514
8 0.7318964221514994 0.000861667668791033
9 0.7278529626731449 0.000954744200754809
10 0.7232861207860828 0.0011906069861201685
11 0.7179472689578604 0.001410479915185503
12 0.7114846271454064 0.0015730155131071788
13 0.7031172510647553 0.0015676394592644138
14 0.6911064895522415 0.002012141998568584
15 0.6700694944048856 0.009692932481119354
16 0.6322383203189815 0.031203595181530375


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/Upsilon_3/m_sub.dat <==
0 NAN NAN
1 0.8364248158432566 0.007315446299433592
2 0.8309776988727289 0.0066161457507829535
3 0.8253836950867338 0.006382352619487608
4 0.8191949216336665 0.005694195915951661
5 0.8129912424080651 0.0049061906693607105
6 0.8062365788266228 0.004297832921288713
7 0.7984242637098719 0.0040086853363267005
8 0.789628041366061 0.0036389460019059516
9 0.7790902477257048 0.003345630428541746
10 0.7659077050942523 0.003175297095707297
11 0.7487710436194354 0.003300087928966078
12 0.7253651742860493 0.003980895219155012
13 0.6925974888960409 0.005263146521380935
14 0.6464482963043745 0.007809968079970919
15 0.5831420391809672 0.011911944702691413
16 0.5068932897153406 0.02356602250071238


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/chi0_1/m_sub.dat <==
0 NAN NAN
1 0.7133630670219513 0.002030921482879866
2 0.7125119505630524 0.0019317647997327825
3 0.7116418697287497 0.0018404890436991561
4 0.7107443015233744 0.0017016284641619972
5 0.7097526541078574 0.0016164295893130731
6 0.7087233785732232 0.0014866156213234616
7 0.7076039668039741 0.0013482228364090076
8 0.7063719844364258 0.00126455876856435
9 0.7049744478029981 0.0011821431757921275
10 0.7033740087185574 0.0011382052403579035
11 0.7015027810644128 0.0011189727762483948
12 0.6992673086760373 0.0010968531565447304
13 0.6964272238121345 0.0011141155087637244
14 0.692570408381569 0.001187048383189393
15 0.6866217953590015 0.0024268091551651327
16 0.6755616930603643 0.007986722818020264


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/chi0_2/m_sub.dat <==
0 NAN NAN
1 0.8023547682766021 0.005370550552633913
2 0.7987122873889628 0.005136543683704531
3 0.7949015232213645 0.004919705406101982
4 0.7907700816620011 0.004790550823417061
5 0.7862750822370566 0.004757029901823362
6 0.7814469619813098 0.004345127193263076
7 0.7758790759864771 0.004003088986708536
8 0.769292456384846 0.003882063902532873
9 0.7615429201061605 0.0035813601821683694
10 0.7522004668673524 0.0031953768828060225
11 0.7406689849882604 0.0027924578415503554
12 0.7260306997931785 0.002474102478213447
13 0.706967112442185 0.0030884210759660746
14 0.6809318066181964 0.004555278906006599
15 0.6396932441770387 0.005449001467513259
16 0.5567018783484217 0.013293912453595347


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/Upsilon_1/m_sub.dat <==
0 NAN NAN
1 0.614181460684167 8.939143856889764e-05
2 0.6140556954540617 7.992881582152833e-05
3 0.6139254754405523 9.00584787640879e-05
4 0.6137909989135053 9.79705077067683e-05
5 0.6136505620142465 0.00011012524704778759
6 0.613503307349113 0.00012420769230214734
7 0.6133494283023171 0.00013650955368260664
8 0.6131881484509252 0.00014939523393930898
9 0.6130164084560414 0.00016486717371411164
10 0.6128335466346606 0.00017800360172370855
11 0.6126395784308531 0.00019532567841440418
12 0.6124304088276997 0.0002091548481550909
13 0.612203395473077 0.0002283948677878067
14 0.611960867671143 0.0002477860834028123
15 0.6116975760226854 0.00027344533482842603
16 0.6114093472518912 0.0003018332596331774
17 0.6110954325227036 0.00033549172304214725
18 0.6107554350468904 0.0003750682221502766


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/Upsilon_2/m_sub.dat <==
0 NAN NAN
1 0.7556278241579708 0.0018700464781695736
2 0.753976375927057 0.0017462543229255223
3 0.7522787140115399 0.0016071516385116613
4 0.7504989274668763 0.0014466388353863158
5 0.7486404541199553 0.0012837534841366738
6 0.7466829721702226 0.0011377355422372837
7 0.7445497157694007 0.0010232917651754603
8 0.7422635528979364 0.0008919308058089603
9 0.7397790870141248 0.0008110065406895517
10 0.7370343408514021 0.0007830992637000156
11 0.7339347184035995 0.0008917110253071625
12 0.7304346405019864 0.0010391059571487338
13 0.726437727808516 0.0012512223132991052
14 0.7217324275224408 0.0016427176469463456
15 0.7162284525242104 0.002129613836766575
16 0.7096933428510868 0.0030821555746488594
17 0.7018104377706137 0.004535278361712858
18 0.692294281573502 0.0075931682769628805


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/Upsilon_3/m_sub.dat <==
0 NAN NAN
1 0.8417670232705758 0.0028289349405737907
2 0.8388529610956311 0.0028663855257342608
3 0.8356776362743237 0.0031005140163817835
4 0.8320859594913881 0.0035121259439414576
5 0.8281665695567921 0.003938578685788063
6 0.8237664593989943 0.004461965684262603
7 0.8186513932896151 0.004876272055720721
8 0.812612890301027 0.00513867256417011
9 0.805296193499402 0.005294949135537186
10 0.7963625485019541 0.00529602713504973
11 0.7852655932295931 0.005159681293855245
12 0.7709600295231154 0.004461491580394439
13 0.7531832827722528 0.004759129817631158
14 0.7312084523400524 0.005382561012061693
15 0.705160136643819 0.007033549657040616
16 0.6736915149181141 0.009794668015598695
17 0.6374779596261573 0.014158460940258522
18 0.6004541151995162 0.023354437252083415


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/chi0_1/m_sub.dat <==
0 NAN NAN
1 0.7161546278132445 0.0017231136412412251
2 0.7156555704075591 0.0016967447741348396
3 0.7151183906108551 0.0016300114550376055
4 0.7145658538053208 0.0015602150900020373
5 0.7139919003803512 0.0014995128663908286
6 0.7133880276009705 0.0014419090049045957
7 0.712732577410268 0.0013770257380485429
8 0.712021257976184 0.0013090665120760736
9 0.7112398615058282 0.0012576417956020602
10 0.7103902999888391 0.0012216579909812841
11 0.7094293926464097 0.0011760166598375754
12 0.7083524052622814 0.0011508513191430536
13 0.707064651736633 0.0011279443039846626
14 0.7055575754007515 0.0012592806112367017
15 0.7037547793523523 0.0014175372681323184
16 0.7014998447801208 0.0016327460593379417
17 0.6985562463900672 0.0021222150121332772
18 0.6947155872480764 0.003927036443794996


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/chi0_2/m_sub.dat <==
0 NAN NAN
1 0.8094624060424858 0.0060970446391768185
2 0.8065484196514932 0.005614754512883291
3 0.8036990562990233 0.005226619173391067
4 0.800693870909198 0.004865992128259
5 0.7975199902539141 0.004446521868191167
6 0.7941709349616168 0.004364757873025149
7 0.790526596280602 0.004316156175093955
8 0.7865507099194748 0.004339521217074815
9 0.7819992895209252 0.004274555216245868
10 0.7766431312866797 0.004173859026164406
11 0.7702856728492682 0.004113380434623504
12 0.7624813955354053 0.003975735558813698
13 0.7527417603636568 0.003582384941304695
14 0.740386216863411 0.0034624961215650174
15 0.7251806284638184 0.0049226270020246155
16 0.705721084672349 0.00800130974782598
17 0.6806911779796356 0.012143202201912562
18 0.6502182419352531 0.018891221513811507


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/Upsilon_2/m_sub.dat <==
0 NAN NAN
1 0.7535704314688081 0.0012017635704012486
2 0.7527988666493652 0.0012627994026559453
3 0.7520107889263214 0.0013299772324125714
4 0.7511988390438875 0.001433136967678772
5 0.7503548071052087 0.001516835773968217
6 0.7494692101412124 0.0016382602159605852
7 0.748530723355505 0.0017691498474791123
8 0.7475251419069471 0.001954211757745017
9 0.74643409276471 0.002167034508149257
10 0.7452311622128429 0.0024334289452830893
11 0.7439852645805758 0.0026455950243681192
12 0.7424183455786926 0.003106005131370493
13 0.7405657144048863 0.003680808077715203
14 0.7382715318153344 0.004406221505265484
15 0.7352278786096464 0.005443206056278793
16 0.7308002937169407 0.0072147356934338935
17 0.7235677408342724 0.010773723997156481
18 0.7124118359592673 0.017290957320433176
19 0.6935120747617187 0.03175714944236763
20 0.6615647509580638 1.1019206643117438


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/Upsilon_3/m_sub.dat <==
0 NAN NAN
1 0.8376952065851523 0.0028784339456420227
2 0.8366933061859764 0.0026740354424233947
3 0.8356618588161637 0.0024725182716893723
4 0.8345846497447654 0.002508022929888387
5 0.8334384865390538 0.003099085433991511
6 0.8321886576900839 0.00361504114681388
7 0.8307814819484083 0.004182850402493776
8 0.8291321228108532 0.00474299733972483
9 0.8271048059629461 0.005188470749522112
10 0.8244811293465281 0.00561263536005463
11 0.8209104512292312 0.005817474104980902
12 0.8158352601772243 0.005687918057720065
13 0.8083868027084421 0.005329586862480418
14 0.7972592604927615 0.004498317469800006
15 0.7806093525150194 0.007722859231393597
16 0.7571363890328354 0.012181492131113303
17 0.7254925285528812 0.019743779751138835
18 0.681329603166212 0.029950938324940557
19 0.6249150895071806 0.047854788275778715
20 0.5570282439263852 0.08432078684205968


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/chi0_1/m_sub.dat <==
0 NAN NAN
1 0.7175473226031882 0.0017701025480578725
2 0.7171464137142429 0.0015253112886957076
3 0.7167537306373112 0.0012975459733878258
4 0.7163667149166635 0.0010863822545132962
5 0.7159537396517391 0.0008649763298995694
6 0.715548191857416 0.0009952160830021262
7 0.7151466676018763 0.0011085364388223606
8 0.714878980166137 0.001066987066662639
9 0.7146689592388992 0.0009384090310745608
10 0.7144300485543484 0.00098311096426007
11 0.7141428253801072 0.0011832838661793854
12 0.7136594216130101 0.0012885054787182826
13 0.7130952562650907 0.001424047564449915
14 0.7123503951767884 0.0015460527788119238
15 0.7113433018732855 0.001670692240055005
16 0.7098182251906734 0.0017074616151948607
17 0.7074879396608456 0.0017799400297233703
18 0.7034003036683241 0.0019490145834202277
19 0.6966527318894209 0.004275686739180551
20 0.6851252875350119 0.012178755022449583


==> anc/data/fig5and6/msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/chi0_2/m_sub.dat <==
0 NAN NAN
1 0.8069636653038033 0.005447548841435168
2 0.8056855769900345 0.005081684285138333
3 0.8046504014597959 0.004810244609186776
4 0.8035336321472152 0.004564002412871027
5 0.8024194034961706 0.004342084284503889
6 0.8012332823750143 0.004099888157939269
7 0.8000577382517828 0.003743123229536627
8 0.7987491250867214 0.0035244020003392107
9 0.7973197257525719 0.0033527938532783574
10 0.795757290245438 0.003343506735298485
11 0.7938697845177538 0.0033132773532046356
12 0.7918297237401184 0.0035587657149470653
13 0.7891878305554927 0.0036579491900388117
14 0.7856928998938156 0.00391979310035373
15 0.7803925740110342 0.004075184617031158
16 0.7719981685997006 0.004268473475692924
17 0.7567151114753498 0.005477762524111585
18 0.7264125951753747 0.012604870266172408
19 0.6698009029054468 0.03013445805867443
20 0.5740863526922863 0.06252481826788825


==> anc/data/fig5and6/msub_chi0_2P_wave.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.5:1.2]
set xr[0:0.9]
set ytics 0.2
set mxtics 5
set mytics 5

set pointsize 0.8
set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\chi_{b0}(2P)}}$ [GeV]' at screen 0.15,0.92
set label 'From wave-opt. src.' at screen 0.6,0.22
set output "msub_chi0_2P_wave.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.
mspin=(0.6018809865698635+3.*0.614913640384712)/4.

set style fill transparent solid 0.5 noborder

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 11 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/chi0_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 12 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/chi0_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 13 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/chi0_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 32 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/chi0_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 21 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/chi0_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_chi0_2P_wave.tex
!rm msub_chi0_2P_wave.log msub_chi0_2P_wave-inc.pdf msub_chi0_2P_wave.aux msub_chi0_2P_wave.tex
!pdfcrop msub_chi0_2P_wave.pdf msub_chi0_2P_wave.pdf


==> anc/data/fig5and6/msub_chi0_3P_wave.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-1.4:1.8]
set xr[0:0.8]
set ytics 0.4
set xtics 0.1
set mxtics 5
set mytics 5
set pointsize 0.8

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\chi_{b0}(3P)}}$ [GeV]' at screen 0.15,0.92
set label 'From wave-opt. src.' at screen 0.6,0.22
set output "msub_chi0_3P_wave.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.
mspin=(0.6018809865698635+3.*0.614913640384712)/4.

set style fill transparent solid 0.5 noborder

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 11 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 12 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 13 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 32 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 21 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/chi0_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_chi0_3P_wave.tex
!rm msub_chi0_3P_wave.log msub_chi0_3P_wave-inc.pdf msub_chi0_3P_wave.aux msub_chi0_3P_wave.tex
!pdfcrop msub_chi0_3P_wave.pdf msub_chi0_3P_wave.pdf


==> anc/data/fig5and6/msub_chi0_gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[0.22:0.5]
set xr[0:1.]
set ytics 0.05
set xtics 0.1
set mxtics 5
set mytics 5
set pointsize 0.8

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\chi_{b0}(1P)}}$ [GeV]' at screen 0.15,0.92
set label 'From Gaussian src.' at screen 0.6,0.22
set output "msub_chi0_gaussian.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_GaussianSrc_a0493/nt16/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_GaussianSrc_a0493/nt16/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin_gaus)/aspacing*hbarc):(($4-$5-mspin_gaus)/aspacing*hbarc) w filledcurves fs transparent solid 0.5 noborder t '' ls 11,\
  'msub_GaussianSrc_a0493/nt18/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_GaussianSrc_a0493/nt18/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin_gaus)/aspacing*hbarc):(($4-$5-mspin_gaus)/aspacing*hbarc) w filledcurves fs transparent solid 0.5 noborder t '' ls 12,\
  'msub_GaussianSrc_a0493/nt20/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_GaussianSrc_a0493/nt20/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin_gaus)/aspacing*hbarc):(($4-$5-mspin_gaus)/aspacing*hbarc) w filledcurves fs transparent solid 0.5 noborder t '' ls 13,\
  'msub_GaussianSrc_a0493/nt22/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_GaussianSrc_a0493/nt22/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin_gaus)/aspacing*hbarc):(($4-$5-mspin_gaus)/aspacing*hbarc) w filledcurves fs transparent solid 0.5 noborder t '' ls 32,\
  'msub_GaussianSrc_a0493/nt24/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_GaussianSrc_a0493/nt30/chi0/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_chi0_gaussian.tex
!rm msub_chi0_gaussian.log msub_chi0_gaussian-inc.pdf msub_chi0_gaussian.aux msub_chi0_gaussian.tex
!pdfcrop msub_chi0_gaussian.pdf msub_chi0_gaussian.pdf


==> anc/data/fig5and6/msub_chi0_wave.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[0.12:0.5]
set xr[0:1.]
set ytics 0.05
set xtics 0.1
set mxtics 5
set mytics 5
set pointsize 0.8

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\chi_{b0}(1P)}}$ [GeV]' at screen 0.15,0.92
set label 'From wave-opt. src.' at screen 0.6,0.21
set output "msub_chi0_wave.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set style fill transparent solid 0.5 noborder

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 11 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/chi0_1/m_sub.dat'  u ($1 > 0 ? $1*aspacing : 1/0):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 12 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/chi0_1/m_sub.dat'  u ($1 > 0 ? $1*aspacing : 1/0):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 13 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/chi0_1/m_sub.dat'  u ($1 > 0 ? $1*aspacing : 1/0):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 32 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/chi0_1/m_sub.dat'  u ($1 > 0 ? $1*aspacing : 1/0):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 t '' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/chi0_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_chi0_wave.tex
!rm msub_chi0_wave.log msub_chi0_wave-inc.pdf msub_chi0_wave.aux msub_chi0_wave.tex
!pdfcrop msub_chi0_wave.pdf msub_chi0_wave.pdf


==> anc/data/fig5and6/msub_upsilon_2S_wave.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.2:0.8]
set xr[0:0.9]
set ytics 0.1
set mxtics 5
set mytics 5
set pointsize 0.8

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\Upsilon(2S)}}$ [GeV]' at screen 0.15,0.92
set label 'From wave-opt. src.' at screen 0.6,0.22
set output "msub_upsilon_2S_wave.tex"

set style fill transparent solid 0.5 noborder

hbarc=0.1973269718
aspacing=0.0493
mspin=(0.6018809865698635+3.*0.614913640384712)/4.

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 11 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/Upsilon_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 12 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/Upsilon_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 13 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/Upsilon_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 32 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/Upsilon_2/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_2/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 21 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/Upsilon_2/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_upsilon_2S_wave.tex
!rm msub_upsilon_2S_wave.log msub_upsilon_2S_wave-inc.pdf msub_upsilon_2S_wave.aux msub_upsilon_2S_wave.tex
!pdfcrop msub_upsilon_2S_wave.pdf msub_upsilon_2S_wave.pdf


==> anc/data/fig5and6/msub_upsilon_3S_wave.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.8:1.5]
set xr[0:0.8]
set ytics 0.25
set mxtics 5
set mytics 5
set pointsize 0.8

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\Upsilon(3S)}}$ [GeV]' at screen 0.15,0.92
set label 'From wave-opt. src.' at screen 0.6,0.22
set output "msub_upsilon_3S_wave.tex"

set style fill transparent solid 0.5 noborder

hbarc=0.1973269718
aspacing=0.0493
mspin=(0.6018809865698635+3.*0.614913640384712)/4.

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 11 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/Upsilon_3/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 12 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/Upsilon_3/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 13 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/Upsilon_3/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 32 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt22/Upsilon_3/m_sub.dat'  u ($1*aspacing):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_3/m_sub.dat' u ($1*aspacing):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 21 t '',\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/Upsilon_3/m_sub.dat' u ($1*aspacing):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_upsilon_3S_wave.tex
!rm msub_upsilon_3S_wave.log msub_upsilon_3S_wave-inc.pdf msub_upsilon_3S_wave.aux msub_upsilon_3S_wave.tex
!pdfcrop msub_upsilon_3S_wave.pdf msub_upsilon_3S_wave.pdf


==> anc/data/fig5and6/msub_upsilon_gaussian.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.05:0.04]
set xr[0:1.]
set xtics 0.1
set mxtics 5
set mytics 5
set pointsize 0.8

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\Upsilon(1S)}}$ [GeV]' at screen 0.15,0.92
set label 'From Gaussian src.' at screen 0.6,0.22
set output "msub_upsilon_gaussian.tex"

hbarc=0.1973269718
aspacing=0.0493
mspin_wave=(0.6018809865698635+3.*0.614913640384712)/4.
mspin_gaus=(0.6021368139114409+3.*0.615151401728455)/4.

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_GaussianSrc_a0493/nt16/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_GaussianSrc_a0493/nt16/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin_gaus)/aspacing*hbarc):(($4-$5-mspin_gaus)/aspacing*hbarc) w filledcurves fs transparent solid 0.5 noborder t '' ls 11,\
  'msub_GaussianSrc_a0493/nt18/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_GaussianSrc_a0493/nt18/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin_gaus)/aspacing*hbarc):(($4-$5-mspin_gaus)/aspacing*hbarc) w filledcurves fs transparent solid 0.5 noborder t '' ls 12,\
  'msub_GaussianSrc_a0493/nt20/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_GaussianSrc_a0493/nt20/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin_gaus)/aspacing*hbarc):(($4-$5-mspin_gaus)/aspacing*hbarc) w filledcurves fs transparent solid 0.5 noborder t '' ls 13,\
  'msub_GaussianSrc_a0493/nt22/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_GaussianSrc_a0493/nt24/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_GaussianSrc_a0493/nt30/Upsilon/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin_gaus)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_upsilon_gaussian.tex
!rm msub_upsilon_gaussian.log msub_upsilon_gaussian-inc.pdf msub_upsilon_gaussian.aux msub_upsilon_gaussian.tex
!pdfcrop msub_upsilon_gaussian.pdf msub_upsilon_gaussian.pdf


==> anc/data/fig5and6/msub_upsilon_wave.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set yr[-0.05:0.04]
set xr[0:1.]
set xtics 0.1
set mxtics 5
set mytics 5
set pointsize 0.8

set style line 11 pt 10 lt 1 lc "brown" lw 2
set style line 12 pt 10 lt 1 lc "red" lw 2
set style line 13 pt 10 lt 1 lc "orange" lw 2
set style line 21 pt 6  lt 1 lc "black" lw 2
set style line 22 pt 6  lt 1 lc "magenta" lw 2
set style line 23 pt 6  lt 1 lc "purple" lw 2
set style line 31 pt 14 lt 1 lc "blue" lw 2
set style line 32 pt 14 lt 1 lc "forest-green" lw 2
set style line 33 pt 14 lt 1 lc "dark-yellow" lw 2

set xlabel '$\tau$ [fm]'
set label '$M^{\mathrm{sub}}_{\mathrm{eff,\Upsilon(1S)}}$ [GeV]' at screen 0.15,0.92
set label 'From wave-opt. src.' at screen 0.6,0.22
set output "msub_upsilon_wave.tex"

set style fill transparent solid 0.5 noborder

hbarc=0.1973269718
aspacing=0.0493
mspin=(0.6018809865698635+3.*0.614913640384712)/4.

set key right
set key spacing 1.5
set key samplen 5
set key font ",7" at screen 0.38,0.46
p 'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=250$ MeV' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt16/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 11 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt16/Upsilon_1/m_sub.dat'  u ($1 > 0 ? $1*aspacing : 1/0):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 11,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=222$ MeV' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt18/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 12 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt18/Upsilon_1/m_sub.dat'  u ($1 > 0 ? $1*aspacing : 1/0):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 12,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=200$ MeV' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt20/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($4+$5-mspin)/aspacing*hbarc):(($4-$5-mspin)/aspacing*hbarc) with filledcurves ls 13 t '',\
  'msub_WaveSrc_a0493_AnsatzSmoothcut/nt20/Upsilon_1/m_sub.dat'  u ($1 > 0 ? $1*aspacing : 1/0):(($2+$3-mspin)/aspacing*hbarc):(($2-$3-mspin)/aspacing*hbarc) w filledcurves fs transparent pattern 2 noborder t '' ls 13,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt22/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=182$ MeV' ls 32,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt24/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=167$ MeV' ls 21,\
  'msub_WaveSrc_a0493_AnsatzCutLorentz/nt30/Upsilon_1/m_sub.dat' u ($1 > 0 ? $1*aspacing : 1/0):(($2-mspin)/aspacing*hbarc):($3/aspacing*hbarc) w e t '$T=133$ MeV' ls 31

set output

!pdflatex msub_upsilon_wave.tex
!rm msub_upsilon_wave.log msub_upsilon_wave-inc.pdf msub_upsilon_wave.aux msub_upsilon_wave.tex
!pdfcrop msub_upsilon_wave.pdf msub_upsilon_wave.pdf


==> anc/data/fig7/mass_shift_chi0.dat <==
---------------------------------------------------------------------------------------
#State   spacing   fit-type(constant=0,cut-Lorenztian-4cut=1,smooth-cut-Lorenztian=2)   temperature   mean   error
---------------------------------------------------------------------------------------
1   0.0493   0   133.3   0.7178749735334529   0.001409946333737810
1   0.0493   0   142.8   0.7177037798457196   0.001255875583179522
1   0.0493   0   153.8   0.7171618217459412   0.001318318160193676
1   0.0493   0   166.6   0.7169147977018135   0.001317810368890559

1   0.0493   1   181.8   0.7164033935784109   0.002160391409859907
1   0.0493   2   181.8   0.7181600000000001   0.002162990620015126

1   0.0493   1   200.0   0.7182612970513992   0.002102578412416012
1   0.0493   2   200.0   0.7169255523214424   0.001806397259199177

1   0.0493   1   222.2   0.7165371961790985   0.002494318543747931
1   0.0493   2   222.2   0.7146291753320838   0.002161522477386546

1   0.0493   1   249.8   0.7175253646720106   0.002554195774779888
1   0.0493   2   249.8   0.7154667993819286   0.002189215856837734

2   0.0493   0   133.3   0.8088649425408139   0.004097194138171556
2   0.0493   0   142.8   0.8099414436295811   0.004028977558837243
2   0.0493   0   153.8   0.8090341305891106   0.004185735048908845

2   0.0493   1   166.6   0.8107009059648973   0.005850487545208782

2   0.0493   1   181.8   0.8096302177633632   0.006122301059221180
2   0.0493   2   181.8   0.8082661389674444   0.005661400573299224

2   0.0493   1   200.0   0.8167948922391315   0.007346791050546697
2   0.0493   2   200.0   0.8134940456284365   0.006892898657952506

2   0.0493   1   222.2   0.8143743462558319   0.007489957882550469
2   0.0493   2   222.2   0.8077596230150141   0.005765587315751830

2   0.0493   1   249.8   0.8110980556379148   0.006836607784662774
2   0.0493   2   249.8   0.8092311387840389   0.006246102978643808

3   0.0493   0   133.3   0.8914071332657155   0.008665333203901615
3   0.0493   0   142.8   0.8923078123723511   0.007427585466870390
3   0.0493   0   153.8   0.8904434182664640   0.007359188322653032

3   0.0493   1   166.6   0.8926218999999999   0.005800073900000036
3   0.0493   1   181.8   0.8902269237812533   0.010243618152236733
3   0.0493   1   200.0   0.8946753207683907   0.010301914743937268
3   0.0493   1   222.2   0.8941265127098565   0.015684337994903430
3   0.0493   1   249.8   0.9054063491246642   0.014502717927059372

1   0.0602   1   204.9   0.6456745795015896   0.003388603809335810
1   0.0602   2   204.9   0.6426713270295872   0.003205911741241851

1   0.0602   1   182.1   0.6476451754400971   0.003438931309242776
1   0.0602   2   182.1   0.6462865836222533   0.002977167739359743

2   0.0602   1   204.9   0.7492681195023627   0.005412426579270768
2   0.0602   2   204.9   0.7469600109223405   0.004784885894352886

2   0.0602   1   182.1   0.7505636871027138   0.005090486106282044
2   0.0602   2   182.1   0.7495035761811156   0.004505026623192632

2   0.0602   1   163.4   0.7486214719255955   0.001220455859258007

3   0.0602   1   204.9   0.8598147021553204   0.013546141986271465
3   0.0602   1   182.1   0.8547963135146590   0.021549274476355684

3   0.0602   1   163.4   0.8456238495163327   0.018589031304826142


==> anc/data/fig7/mass_shift_chi0.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001 

set pointsize 1.2

set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2

error_prop(dx,dy) = sqrt(dx**2. + dy**2.)

hbar=197.3269718

set output "mass_shift_chi0.tex"

set multiplot layout 3,1

set tmargin 2
set bmargin 0
set tics scale default
unset xlabel
unset ylabel
set format x ""
set xr[130:260]
set yr[-180:300]
set mxtics 10
set ytics 100
set mytics 5
set label '$ \Delta M_{\chi_{b0}(3P)}$ [MeV]' at screen 0.73,0.87

set object 1 rect from graph 0, graph 0 to 160, graph 1 behind fc rgb "gray" fillstyle solid 0.5 border lc rgb 'white'

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_chi0.dat' u ($1 == 3 && $2 == 0.0493 && $3 == 1 ? $4 : 1/0):(($5-0.8924219739789733)/0.0493*hbar):(error_prop($6, 0.0208724071262977)/0.0493*hbar) w e t '' ls 19,\
  'mass_shift_chi0.dat' u ($1 == 3 && $2 == 0.0493 && $3 == 0 ? $4 : 1/0):(($5-0.8924219739789733)/0.0493*hbar):(error_prop($6, 0.0208724071262977)/0.0493*hbar) w e t '' ls 19,\
  'mass_shift_chi0.dat' u ($1 == 3 && $2 == 0.0602 && $3 == 1 ? $4 : 1/0):(($5-0.8595113049321444)/0.0493*hbar):(error_prop($6, 0.0138697306228875)/0.0493*hbar) w e t '' ls 6

set lmargin 6.5
set tmargin 0.8
set bmargin 0.8
set tics scale default
unset xlabel
set format x ""
set xr[130:260]
set yr[-140:180]
set mxtics 10
set ytics 75
set mytics 5
set label '$ \Delta M_{\chi_{b0}(2P)}$ [MeV]' at screen 0.73,0.58

set object 1 rect from graph 0, graph 0 to 160, graph 1 behind fc rgb "gray" fillstyle solid 0.5 border lc rgb 'white'

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_chi0.dat' u ($1 == 2 && $2 == 0.0493 && $3 == 1 ? $4 : 1/0):(($5-0.8107009059648973)/0.0493*hbar):(error_prop($6, 0.0113324298362871)/0.0493*hbar) w e t '' ls 39,\
  'mass_shift_chi0.dat' u ($1 == 2 && $2 == 0.0493 && $3 == 2 ? $4 : 1/0):(($5-0.8107009059648973)/0.0493*hbar):(error_prop($6, 0.0113324298362871)/0.0493*hbar) w e t '' ls 37,\
  'mass_shift_chi0.dat' u ($1 == 2 && $2 == 0.0493 && $3 == 0 ? $4 : 1/0):(($5-0.8107009059648973)/0.0493*hbar):(error_prop($6, 0.0113324298362871)/0.0493*hbar) w e t '' ls 39,\
  'mass_shift_chi0.dat' u ($1 == 2 && $2 == 0.0602 && $3 == 1 ? $4 : 1/0):(($5-0.7510089189275078)/0.0602*hbar):(error_prop($6, 0.0023819653937119)/0.0602*hbar) w e t '' ls 6 ,\
  'mass_shift_chi0.dat' u ($1 == 2 && $2 == 0.0602 && $3 == 2 ? $4 : 1/0):(($5-0.7510089189275078)/0.0602*hbar):(error_prop($6, 0.0023819653937119)/0.0602*hbar) w e t '' ls 66

set lmargin 6.5
set tmargin 0
set bmargin 3.2
set tics scale default
set xlabel '$T$ [MeV]'
set format x "%g"
set xr[130:260]
set mxtics 10
set ytics 40
set mytics 5
set yr[-70:90]
set label '$ \Delta M_{\chi_{b0}(1P)}$ [MeV]' at screen 0.73,0.28

set object 1 rect from graph 0, graph 0 to 180, graph 1 behind fc rgb "gray" fillstyle solid 0.5 border lc rgb 'white'

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_chi0.dat' u ($1 == 1 && $2 == 0.0493 && $3 == 1 ? $4 : 1/0):(($5-0.7191673037640478)/0.0493*hbar):(error_prop($6, 0.0035221651790487)/0.0493*hbar) w e t '' ls 59,\
  'mass_shift_chi0.dat' u ($1 == 1 && $2 == 0.0493 && $3 == 2 ? $4 : 1/0):(($5-0.7191673037640478)/0.0493*hbar):(error_prop($6, 0.0035221651790487)/0.0493*hbar) w e t '' ls 57,\
  'mass_shift_chi0.dat' u ($1 == 1 && $2 == 0.0493 && $3 == 0 ? $4 : 1/0):(($5-0.7191673037640478)/0.0493*hbar):(error_prop($6, 0.0035221651790487)/0.0493*hbar) w e t '' ls 59,\
  'mass_shift_chi0.dat' u ($1 == 1 && $2 == 0.0602 && $3 == 1 ? $4 : 1/0):(($5-0.6476368334420963)/0.0602*hbar):(error_prop($6, 0.0023136655476760)/0.0602*hbar) w e t '' ls 6 ,\
  'mass_shift_chi0.dat' u ($1 == 1 && $2 == 0.0602 && $3 == 2 ? $4 : 1/0):(($5-0.6476368334420963)/0.0602*hbar):(error_prop($6, 0.0023136655476760)/0.0602*hbar) w e t '' ls 66

unset multiplot

set output

!pdflatex mass_shift_chi0.tex
!rm mass_shift_chi0.log mass_shift_chi0-inc.pdf mass_shift_chi0.aux mass_shift_chi0.tex
!pdfcrop mass_shift_chi0.pdf mass_shift_chi0.pdf


==> anc/data/fig7/mass_shift_upsilon.dat <==
---------------------------------------------------------------------------------------
#State   spacing   fit-type(constant=0,cut-Lorenztian-4cut=1,smooth-cut-Lorenztian=2)   temperature   mean   error
---------------------------------------------------------------------------------------
1   0.0493   0   133.3   0.6144988691674425   0.00056604623133398277
1   0.0493   0   142.8   0.6143745396426665   0.00095266505907107764
1   0.0493   0   153.8   0.6144601771310407   0.00066565031569293343
1   0.0493   0   166.6   0.6140790374927667   0.00115606907107190704
1   0.0493   0   181.8   0.6139820829127792   0.00108919500131264840

1   0.0493   1   200.0   0.6141507214700107   0.00155325270964667970
1   0.0493   2   200.0   0.6145184734872393   0.00079033379494530820

1   0.0493   1   222.2   0.6141233065897665   0.00145452816830016200
1   0.0493   2   222.2   0.6145184734872393   0.00052269908101709730

1   0.0493   1   249.8   0.6137281396922938   0.00174256215885693070
1   0.0493   2   249.8   0.6145184734872393   0.00024452814103781417

2   0.0493   0   133.3   0.7554813644428330   0.0012318902814942856
2   0.0493   0   142.8   0.7558248575336551   0.0010508046062180920
2   0.0493   0   153.8   0.7548519179304275   0.0011313733358486733

2   0.0493   1   166.6   0.756743873988948    0.0024778266893386025

2   0.0493   1   181.8   0.7563896609909395   0.0023903998026510997
2   0.0493   2   181.8   0.7547116635452089   0.0021674175126632500

2   0.0493   1   200.0   0.7602077741706863   0.0034492335738089963
2   0.0493   2   200.0   0.7582214121017543   0.0021759866996102772

2   0.0493   1   222.2   0.7588567428960322   0.0031014544937909560
2   0.0493   2   222.2   0.7555927122774128   0.0023760752500997517

2   0.0493   1   249.8   0.7579616235659955   0.0040481565318092330
2   0.0493   2   249.8   0.7562876191964711   0.0027485359551132627

3   0.0493   0   133.3   0.8418513472733404   0.005381078581933041
3   0.0493   0   142.8   0.8463091140250467   0.004869326400674945
3   0.0493   0   153.8   0.8427085716786440   0.004714023794620270

3   0.0493   1   166.6   0.8455931382364010   0.007782905781608673

3   0.0493   1   181.8   0.8447973775714659   0.008263285019548983
3   0.0493   2   181.8   0.8409009344247710   0.007603018249894289

3   0.0493   1   200.0   0.8528095909988802   0.012236729179582628
3   0.0493   2   200.0   0.8479349712554873   0.001999971255487231

3   0.0493   1   222.2   0.8486486706020184   0.010119291567599720
3   0.0493   2   222.2   0.8460618719383708   0.008400923684125594

3   0.0493   1   249.8   0.8539869639702599   0.015139646630713433
3   0.0493   2   249.8   0.8433052790389598   0.008466749926192119

1   0.0602   1   204.9   0.5149059793639230   0.001913169380248991
1   0.0602   2   204.9   0.5151250761331103   0.001129381738796064

2   0.0602   1   204.9   0.6924160537989841   0.0042189575342939100
2   0.0602   2   204.9   0.6892899951561158   0.0034410232253850870

2   0.0602   1   182.1   0.6919491480036310   0.0038524045521419747
2   0.0602   2   182.1   0.6900933187117051   0.0032217417626411170

2   0.0602   1   163.4   0.6892325417583205   0.0034649382239577697

3   0.0602   1   204.9   0.7988980994161488   0.013872153270607424
3   0.0602   2   204.9   0.7920166831245142   0.012039602473723154

3   0.0602   1   182.1   0.7958293839168448   0.012703550031437194
3   0.0602   2   182.1   0.7942007968855023   0.011604053130267356

3   0.0602   1   163.4   0.7937301658441785   0.0075971464837892855


==> anc/data/fig7/mass_shift_upsilon.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001 

set pointsize 1.2

set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2

hbar=197.3269718

error_prop(dx,dy) = sqrt(dx**2. + dy**2.)

set output "mass_shift_upsilon.tex"

set multiplot layout 3,1

set tmargin 2
set bmargin 0
set tics scale default
unset xlabel
unset ylabel
set format x ""
set xr[130:260]
set yr[-150:250]
set mxtics 10
set ytics 100
set mytics 5
set label '$ \Delta M_{\Upsilon(3S)}$ [MeV]' at screen 0.73,0.87
set object 1 rect from graph 0, graph 0 to 160, graph 1 behind fc rgb "gray" fillstyle solid 0.5 border lc rgb 'white'

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0493 && $3 == 1 ? $4 : 1/0):(($5-0.8432094284644727)/0.0493*hbar):(error_prop($6, 0.0128560431050839)/0.0493*hbar) w e t '' ls 19,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0493 && $3 == 2 ? $4 : 1/0):(($5-0.8432094284644727)/0.0493*hbar):(error_prop($6, 0.0128560431050839)/0.0493*hbar) w e t '' ls 17,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0493 && $3 == 0 ? $4 : 1/0):(($5-0.8432094284644727)/0.0493*hbar):(error_prop($6, 0.0128560431050839)/0.0493*hbar) w e t '' ls 19,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0602 && $3 == 1 ? $4 : 1/0):(($5-0.8004846260585299)/0.0602*hbar):(error_prop($6, 0.0067379179840242)/0.0602*hbar) w e t '' ls 6 ,\
  'mass_shift_upsilon.dat' u ($1 == 3 && $2 == 0.0602 && $3 == 2 ? $4 : 1/0):(($5-0.8004846260585299)/0.0602*hbar):(error_prop($6, 0.0067379179840242)/0.0602*hbar) w e t '' ls 66

set lmargin 6.5
set tmargin 0.8
set bmargin 0.8
set tics scale default
unset xlabel
set format x ""
set xr[130:260]
set yr[-60:90]
set mxtics 10
set ytics 30
set mytics 5
set object 1 rect from graph 0, graph 0 to 160, graph 1 behind fc rgb "gray" fillstyle solid 0.5 border lc rgb 'white'
set label '$ \Delta M_{\Upsilon(2S)}$ [MeV]' at screen 0.73,0.59

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0493 && $3 == 1 ? $4 : 1/0):(($5-0.7568564096097570)/0.0493*hbar):(error_prop($6, 0.0030007395412637)/0.0493*hbar) w e t '' ls 39,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0493 && $3 == 2 ? $4 : 1/0):(($5-0.7568564096097570)/0.0493*hbar):(error_prop($6, 0.0030007395412637)/0.0493*hbar) w e t '' ls 37,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0493 && $3 == 0 ? $4 : 1/0):(($5-0.7568564096097570)/0.0493*hbar):(error_prop($6, 0.0030007395412637)/0.0493*hbar) w e t '' ls 39,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0602 && $3 == 1 ? $4 : 1/0):(($5-0.6915121231740304)/0.0602*hbar):(error_prop($6, 0.0017323966153141)/0.0602*hbar) w e t '' ls 6 ,\
  'mass_shift_upsilon.dat' u ($1 == 2 && $2 == 0.0602 && $3 == 2 ? $4 : 1/0):(($5-0.6915121231740304)/0.0602*hbar):(error_prop($6, 0.0017323966153141)/0.0602*hbar) w e t '' ls 66

set lmargin 6.5
set tmargin 0
set bmargin 3.2
set tics scale default
set xlabel '$T$ [MeV]'
set format x "%g"
set xr[130:260]
set mxtics 10
set ytics 10
set mytics 5
set yr[-15:20]

set label '$ \Delta M_{\Upsilon(1S)}$ [MeV]' at screen 0.73,0.29

set object 1 rect from graph 0, graph 0 to 190, graph 1 behind fc rgb "gray" fillstyle solid 0.5 border lc rgb 'white'

p 0 w l dt 2 lc "black" lw 1 notitle,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0493 && $3 == 1 ? $4 : 1/0):(($5-0.6149136403847120)/0.0493*hbar):(error_prop($6, 0.0002043579785169)/0.0493*hbar)   w e t '' ls 59,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0493 && $3 == 2 ? $4 : 1/0):(($5-0.6149136403847120)/0.0493*hbar):(error_prop($6, 0.0002043579785169)/0.0493*hbar)   w e t '' ls 57,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0493 && $3 == 0 ? $4 : 1/0):(($5-0.6149136403847120)/0.0493*hbar):(error_prop($6, 0.0002043579785169)/0.0493*hbar)   w e t '' ls 59,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0602 && $3 == 1 ? $4 : 1/0):(($5-0.5156897669996409)/0.0602*hbar):(error_prop($6, 0.0001127051752793)/0.0602*hbar)   w e t '' ls 6 ,\
  'mass_shift_upsilon.dat' u ($1 == 1 && $2 == 0.0602 && $3 == 2 ? $4 : 1/0):(($5-0.5156897669996409)/0.0602*hbar):(error_prop($6, 0.0001127051752793)/0.0602*hbar)   w e t '' ls 66

unset multiplot

set output

!pdflatex mass_shift_upsilon.tex
!rm mass_shift_upsilon.log mass_shift_upsilon-inc.pdf mass_shift_upsilon.aux mass_shift_upsilon.tex
!pdfcrop mass_shift_upsilon.pdf mass_shift_upsilon.pdf


==> anc/data/fig9/Tmatrix_chib0.dat <==
1 250 0.0647543804237749
2 250 0.2006101299008690
1 220 0.0393713382747105
2 220 0.1379232113608730
1 195 0.0241706896158886
2 195 0.0997160385581184
1 182 0.0191832779863903
2 182 0.0848994499463673


==> anc/data/fig9/Tmatrix_upsilon.dat <==
1 251 0.016383739777643
2 251 0.103191135744426
3 251 0.201496298117658
1 220 0.007212255207865
2 220 0.067100000000000
3 220 0.158481593703123
1 195 0.005484161316475
2 195 0.043774499321964
3 195 0.125116794727436
2 182 0.036247895590000
3 182 0.109400908253978


==> anc/data/fig9/gamma_chi0_1P.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[180:260]
set yr[0:200]
set mxtics 10
set ytics  30
set mytics 10
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set output "gamma_chi0_1P.tex"

set multiplot

hbar=197.3269718

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\chi_{b0}$(1P)' at screen 0.7,0.86
set label 'Green: $a=0.0602$ fm' at screen 0.55,0.25
set label 'Black: $a=0.0493$ fm' at screen 0.557,0.19
set label 'Cut Lorentzian, $cut=4\Gamma_0$' at screen 0.22,0.82
set label 'Smooth-cut Lorentzian' at screen 0.22,0.76
set label 'T-matrix analysis' at screen 0.22,0.70

set key spacing 3
set key samplen 7
set key Left
set key font ",5" at screen 0.2,0.85
p 'inmedium_width_chib0_WaveSrc_AnsatzCutLorentz.dat' u ($1==1 && $2==0.0493 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t ' ' ls 59,\
  'inmedium_width_chib0_WaveSrc_AnsatzSmoothCut.dat'  u ($1==1 && $2==0.0493 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t ' ' ls 57,\
  'Tmatrix_chib0.dat'                                 u ($1==1               ? $2 : 1/0):($3*1000) t ' ' pt 7 lc rgb"#70000000"  lw 2,\
  0 w l dt 2 lw 1 lc rgb 'black' notitle

p 'inmedium_width_chib0_WaveSrc_AnsatzCutLorentz.dat' u ($1==1 && $2==0.0602 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t '' ls 6,\
  'inmedium_width_chib0_WaveSrc_AnsatzSmoothCut.dat'  u ($1==1 && $2==0.0602 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t '' ls 66

unset multiplot
set output

!pdflatex gamma_chi0_1P.tex
!rm gamma_chi0_1P.log gamma_chi0_1P-inc.pdf gamma_chi0_1P.aux gamma_chi0_1P.tex
!pdfcrop gamma_chi0_1P.pdf gamma_chi0_1P.pdf


==> anc/data/fig9/gamma_chi0_2P.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[0:300]
set mxtics 10
set mytics 10
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set output "gamma_chi0_2P.tex"

set multiplot

hbar=197.3269718

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\chi_{b0}$(2P)' at screen 0.7,0.86
set label 'Cut Lorentzian, $cut=4\Gamma_0$' at screen 0.22,0.82
set label 'Smooth-cut Lorentzian' at screen 0.22,0.76
set label 'T-matrix analysis' at screen 0.22,0.70
set label 'Green: $a=0.0602$ fm' at screen 0.55,0.25
set label '~Blue: $a=0.0493$ fm' at screen 0.559,0.19

set key spacing 3
set key samplen 7
set key Left
set key font ",5" at screen 0.2,0.85
p 'inmedium_width_chib0_WaveSrc_AnsatzCutLorentz.dat' u ($1==2 && $2==0.0493 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t ' ' ls 39,\
  'inmedium_width_chib0_WaveSrc_AnsatzSmoothCut.dat'  u ($1==2 && $2==0.0493 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t ' ' ls 37,\
  'Tmatrix_chib0.dat'                                 u ($1==2 ? $2 : 1/0):($3*1000) t ' ' pt 7 lc rgb"#700000ff"  lw 2,\
  0 w l dt 2 lw 1 lc rgb 'black' notitle

p 'inmedium_width_chib0_WaveSrc_AnsatzCutLorentz.dat' u ($1==2 && $2==0.0602 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t '' ls 6,\
  'inmedium_width_chib0_WaveSrc_AnsatzSmoothCut.dat'  u ($1==2 && $2==0.0602 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t '' ls 66

unset multiplot
set output

!pdflatex gamma_chi0_2P.tex
!rm gamma_chi0_2P.log gamma_chi0_2P-inc.pdf gamma_chi0_2P.aux gamma_chi0_2P.tex
!pdfcrop gamma_chi0_2P.pdf gamma_chi0_2P.pdf


==> anc/data/fig9/gamma_chi0_3P.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[0:450]
set mxtics 10
set mytics 10
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set output "gamma_chi0_3P.tex"

set multiplot

hbar=197.3269718

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label 'Green: $a=0.0602$ fm' at screen 0.55,0.25
set label '~~Red: $a=0.0493$ fm' at screen 0.557,0.19
set label '$\chi_{b0}$(3P)' at screen 0.7,0.86
set label 'Cut Lorentzian, $cut=4\Gamma_0$' at screen 0.22,0.82

set key spacing 3
set key samplen 7
set key Left
set key font ",5" at screen 0.2,0.85
p 'inmedium_width_chib0_WaveSrc_AnsatzCutLorentz.dat' u ($1==3 && $2==0.0493 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t ' ' ls 19,\
  0 w l dt 2 lw 1 lc rgb 'black' notitle

p 'inmedium_width_chib0_WaveSrc_AnsatzCutLorentz.dat' u ($1==3 && $2==0.0602 ? $3 : 1/0):($4/$2*hbar):($5/$2*hbar) w e t '' ls 6

unset multiplot
set output

!pdflatex gamma_chi0_3P.tex
!rm gamma_chi0_3P.log gamma_chi0_3P-inc.pdf gamma_chi0_3P.aux gamma_chi0_3P.tex
!pdfcrop gamma_chi0_3P.pdf gamma_chi0_3P.pdf


==> anc/data/fig9/gamma_upsilon_1s.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[180:260]
set yr[0:80]
set mytics 10
set mxtics 10
set ytics 10
set pointsize 1.2

set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set output "gamma_upsilon_1s.tex"

set multiplot

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(1S)' at screen 0.7,0.86
set label 'Green: $a=0.0602$ fm' at screen 0.55,0.25
set label 'Black: $a=0.0493$ fm' at screen 0.557,0.19
set label 'Cut Lorentzian, $cut=4\Gamma_0$' at screen 0.22,0.82
set label 'Smooth-cut Lorentzian' at screen 0.22,0.76
set label 'T-matrix analysis' at screen 0.22,0.70

hbar=197.3269718

set key spacing 3
set key samplen 7
set key Left
set key font ",5" at screen 0.2,0.85
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0493 ? $3 : 1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t ' ' ls 59,\
  'inmedium_width_upsilon_WaveSrc_AnsatzSmoothCut.dat'  u ($1 == 1 && $2 == 0.0493 ? $3 : 1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t ' ' ls 57,\
  'Tmatrix_upsilon.dat'                                 u ($1 == 1                 ? $2 : 1/0):($3*1000)      t ' ' pt 7 lc rgb"#70000000"  lw 2,\
  0 w l dt 2 lw 1 lc rgb 'black' notitle

p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1 == 1 && $2 == 0.0602 ? $3 : 1/0):($4/0.0602*hbar):($5/0.0602*hbar) w e t '' ls 6,\
  'inmedium_width_upsilon_WaveSrc_AnsatzSmoothCut.dat'  u ($1 == 1 && $2 == 0.0602 ? $3 : 1/0):($4/0.0602*hbar):($5/0.0602*hbar) w e t '' ls 66

unset multiplot
set output

!pdflatex gamma_upsilon_1s.tex
!rm gamma_upsilon_1s.log gamma_upsilon_1s-inc.pdf gamma_upsilon_1s.aux gamma_upsilon_1s.tex
!pdfcrop gamma_upsilon_1s.pdf gamma_upsilon_1s.pdf


==> anc/data/fig9/gamma_upsilon_2s.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[0:250]
set mytics 10
set mxtics 10
set ytics 30
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set output "gamma_upsilon_2s.tex"

set multiplot

hbar=197.3269718

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(2S)' at screen 0.7,0.86
set label 'Green: $a=0.0602$ fm' at screen 0.55,0.25
set label '~Blue: $a=0.0493$ fm' at screen 0.559,0.19
set label 'Cut Lorentzian, $cut=4\Gamma_0$' at screen 0.22,0.82
set label 'Smooth-cut Lorentzian' at screen 0.22,0.76
set label 'T-matrix analysis' at screen 0.22,0.70

set key spacing 3
set key samplen 7
set key Left
set key font ",5" at screen 0.2,0.85
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1==2 && $2==0.0493 ? $3 : 1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t ' ' ls 39,\
  'inmedium_width_upsilon_WaveSrc_AnsatzSmoothCut.dat'  u ($1==2 && $2==0.0493 ? $3 : 1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t ' ' ls 37,\
  'Tmatrix_upsilon.dat'                                 u ($1==2               ? $2 : 1/0):($3*1000) t ' ' pt 7 lc rgb"#700000ff"  lw 2,\
  0 w l dt 2 lw 1 lc rgb 'black' notitle

p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1==2 && $2==0.0602 ? $3 : 1/0):($4/0.0602*hbar):($5/0.0602*hbar) w e t '' ls 6,\
  'inmedium_width_upsilon_WaveSrc_AnsatzSmoothCut.dat'  u ($1==2 && $2==0.0602 ? $3 : 1/0):($4/0.0602*hbar):($5/0.0602*hbar) w e t '' ls 66

unset multiplot
set output

!pdflatex gamma_upsilon_2s.tex
!rm gamma_upsilon_2s.log gamma_upsilon_2s-inc.pdf gamma_upsilon_2s.aux gamma_upsilon_2s.tex
!pdfcrop gamma_upsilon_2s.pdf gamma_upsilon_2s.pdf


==> anc/data/fig9/gamma_upsilon_3s.plt <==
set term cairolatex pdf transparent colortext color standalone font 'Arial,10'
set pointintervalbox 0.00001
set size ratio 0.618 1,1
set lmargin 0.0;
set rmargin 0.0;
set bmargin 3.5;
set tmargin 0.5;

set auto
set xr[160:260]
set yr[0:360]
set mytics 10
set mxtics 10
set ytics 50
set pointsize 1.2

set style line 1  pt 6 lt 1 lc "red"   lw 2
set style line 11 pt 7 lt 1 lc rgb"#70ff0000"   lw 2
set style line 19  pt 8 lt 1 lc "red"   lw 2
set style line 17  pt 14 lt 1 lc "red"   lw 2
set style line 199 pt 9 lt 1 lc rgb"#70ff0000"   lw 2
set style line 197 pt 15 lt 1 lc rgb"#70ff0000"   lw 2
set style line 12 pt 7 lt 1 lc "red"   lw 2
set style line 2  pt 4 lt 1 lc "forest-green"   lw 2
set style line 22 pt 5 lt 1 lc rgb"#70228b22"   lw 2
set style line 3  pt 6 lt 1 lc "blue"   lw 2
set style line 33 pt 7 lt 1 lc rgb"#700000ff"   lw 2
set style line 39  pt 8 lt 1 lc "blue"   lw 2
set style line 37  pt 14 lt 1 lc "blue"   lw 2
set style line 399 pt 9 lt 1 lc rgb"#700000ff"   lw 2
set style line 397 pt 15 lt 1 lc rgb"#700000ff"   lw 2
set style line 32 pt 9 lt 1 lc "blue"   lw 2
set style line 4  pt 12 lt 1 lc "brown"   lw 2
set style line 44 pt 13 lt 1 lc rgb"#80a52a2a"   lw 2
set style line 5  pt 6 lt 1 lc "black"   lw 2
set style line 55 pt 7 lt 1 lc rgb"#70000000"   lw 2
set style line 59  pt 8 lt 1 lc "black"   lw 2
set style line 57  pt 14 lt 1 lc "black"   lw 2
set style line 599 pt 9 lt 1 lc rgb"#70000000"   lw 2
set style line 597 pt 15 lt 1 lc rgb"#70000000"   lw 2
set style line 52 pt 15 lt 1 lc "black"   lw 2
set style line 6  pt 8 lt 1 lc "forest-green"   lw 2
set style line 66 pt 14 lt 1 lc "forest-green"   lw 2
set style line 7  pt 4 lt 1 lc "purple"   lw 2
set style line 77 pt 5 lt 1 lc rgb"#80c080ff"   lw 2

set output "gamma_upsilon_3s.tex"

set multiplot

hbar=197.3269718

set xlabel '$T$ [MeV]'
set label '$\Gamma_{\mathrm{med}}(T)$ [MeV]' at screen 0.13,0.92
set label '$\Upsilon$(3S)' at screen 0.7,0.86
set label 'Green: $a=0.0602$ fm' at screen 0.55,0.25
set label '~~Red: $a=0.0493$ fm' at screen 0.557,0.19
set label 'Cut Lorentzian, $cut=4\Gamma_0$' at screen 0.22,0.83
set label 'Smooth-cut Lorentzian' at screen 0.22,0.77
set label 'T-matrix analysis' at screen 0.22,0.71

set key spacing 3
set key samplen 7
set key Left
set key font ",5" at screen 0.2,0.86
p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1==3 && $2==0.0493 ? $3 : 1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t ' ' ls 19,\
  'inmedium_width_upsilon_WaveSrc_AnsatzSmoothCut.dat'  u ($1==3 && $2==0.0493 ? $3 : 1/0):($4/0.0493*hbar):($5/0.0493*hbar) w e t ' ' ls 17,\
  'Tmatrix_upsilon.dat'                                 u ($1==3               ? $2 : 1/0):($3*1000) t ' ' pt 7 lc rgb"#70ff0000"  lw 2,\
  0 w l dt 2 lw 1 lc rgb 'black' notitle

p 'inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat' u ($1==3 && $2==0.0602 ? $3 : 1/0):($4/0.0602*hbar):($5/0.0602*hbar) w e t '' ls 6,\
  'inmedium_width_upsilon_WaveSrc_AnsatzSmoothCut.dat'  u ($1==3 && $2==0.0602 ? $3 : 1/0):($4/0.0602*hbar):($5/0.0602*hbar) w e t '' ls 66

unset multiplot
set output

!pdflatex gamma_upsilon_3s.tex
!rm gamma_upsilon_3s.log gamma_upsilon_3s-inc.pdf gamma_upsilon_3s.aux gamma_upsilon_3s.tex
!pdfcrop gamma_upsilon_3s.pdf gamma_upsilon_3s.pdf


==> anc/data/fig9/inmedium_width_chib0_WaveSrc_AnsatzCutLorentz.dat <==
1 0.0493 249.8 0.03318685098092392 0.002599783081832556
1 0.0493 222.2 0.02527308918001436 0.002329466570991909
1 0.0493 200.0 0.020466175805430704 0.0022595039563220697
1 0.0493 181.8 0.010306195776141216 0.003152385534621079
1 0.0602 204.9 0.027726014973203296 0.0027231320198150555
1 0.0602 182.1 0.018819966394139614 0.0034196761849335355

2 0.0493 249.8 0.054563838267072166 0.004834772949751327
2 0.0493 222.2 0.051890053424548735 0.004743611618350893
2 0.0493 200.0 0.04181215218656618 0.0038938078746683993
2 0.0493 181.8 0.02579402314125878 0.004771556071732824
2 0.0493 166.6 0.020483335339082087 0.007652401447123525
2 0.0602 204.9 0.039194365254874144 0.0050564763470996935
2 0.0602 182.1 0.02328220549986152 0.005965797378071593
2 0.0602 163.4 0.013795447289998214 0.006818818762750338

3 0.0493 249.8 0.07824989174710656 0.005680576614013291
3 0.0493 222.2 0.0582048619032323 0.008629152960732266
3 0.0493 200.0 0.03737803255732365 0.008470471513354196
3 0.0493 181.8 0.029659961420921158 0.008532718858576437
3 0.0493 166.6 0.02485184390347995 0.011833297853967329
3 0.0602 204.9 0.077969421025189 0.00787268235537475
3 0.0602 182.1 0.05174241047708545 0.014455681611157643
3 0.0602 163.4 0.03562656934214847 0.010810010194866788


==> anc/data/fig9/inmedium_width_chib0_WaveSrc_AnsatzSmoothCut.dat <==
1 0.0493 249.8 0.01574997451080663 0.000661628815173676
1 0.0493 222.2 0.010680767882513584 0.0006157022989447744
1 0.0493 200.0 0.006328452122407553 0.0005064187150120858
1 0.0493 181.8 0.004018648331859933 0.001093808526656196
1 0.0602 204.9 0.008360654351190312 0.0007955546209766854
1 0.0602 182.1 0.00565116532356003 0.0010459845680115465

2 0.0493 249.8 0.04967108293679698 0.003935024142702609
2 0.0493 222.2 0.038839934422844904 0.004132980263859998
2 0.0493 200.0 0.03354106589580796 0.003694911273502584
2 0.0493 181.8 0.020280859211805845 0.003893489356503667
2 0.0602 204.9 0.03226068957845822 0.00416346619318704
2 0.0602 182.1 0.01875097373766202 0.006244059497877406


==> anc/data/fig9/inmedium_width_upsilon_WaveSrc_AnsatzCutLorentz.dat <==
1 0.0493 249.8 0.01522514178252736 0.000978605543934398
1 0.0493 222.2 0.011769328915966616 0.0005869629506237879
1 0.0493 200.0 0.007613618566174 0.0017320725152028937
1 0.0602 204.9 0.010997564771651383 0.001313561641555423

2 0.0493 249.8 0.04450081283796077 0.003960458810012439
2 0.0493 222.2 0.04017770746695071 0.0027507677862455837
2 0.0493 200.0 0.028725313435230354 0.004580513146009546
2 0.0493 181.8 0.020617865238827353 0.00238097687239211
2 0.0493 166.6 0.013588110302246433 0.004930875167680539
2 0.0602 204.9 0.04122400871120804 0.0034097414690478084
2 0.0602 182.1 0.026691623274600187 0.0043977584590547646
2 0.0602 163.4 0.0193712783856881 0.007288999210922176

3 0.0493 249.8 0.06121974844563194 0.005145752812955345
3 0.0493 222.2 0.052908430839282136 0.006147819225935984
3 0.0493 200.0 0.04537928609239642 0.006280908610367883
3 0.0493 181.8 0.02990358284654791 0.008329404950345568
3 0.0493 166.6 0.0235333480316831 0.009525978132251468
3 0.0602 204.9 0.05800325382965628 0.008543571832422936
3 0.0602 182.1 0.041776186346826685 0.012917841761230977
3 0.0602 163.4 0.029023951640890187 0.006027976255476009


==> anc/data/fig9/inmedium_width_upsilon_WaveSrc_AnsatzSmoothCut.dat <==
1 0.0493 249.8 0.005545926648461957 0.00016305661768085782 
1 0.0493 222.2 0.0040836474260148945 0.0001404097888097434
1 0.0493 200.0 0.0034934881466059413 0.00035423649699934615
1 0.0602 204.9 0.005149850017197889 0.0003666696556288039

2 0.0493 249.8 0.03373512249094881 0.001989230860846597
2 0.0493 222.2 0.022109782838347865 0.0009156473838657989
2 0.0493 200.0 0.01855858621327939 0.0009857138290479163
2 0.0493 181.8 0.012436643750567702 0.0019977708952768486
2 0.0602 204.9 0.02294357836341603 0.0014069966696675512
2 0.0602 182.1 0.013937145116017654 0.0020302589278299397

3 0.0493 249.8 0.045327021287617106 0.003523127024490841
3 0.0493 222.2 0.039620262900530376 0.003401082740028663
3 0.0493 200.0 0.029225681927316394 0.0034401795873390192
3 0.0493 181.8 0.01430305343105653 0.003797054882198881
3 0.0602 204.9 0.03852393786848366 0.005195984108329291
3 0.0602 182.1 0.024673907872160054 0.006013465572465612

